Neural Circuit Function Inference with LLMs

The success of connectome mapping now shifts the challenge of understanding the nervous system to the interpretation of neural circuits. Here, we devise a new automated method, LLantia (LLM automated neural circuit inference and analysis), to systematically infer neural circuit function and the role of its component neural cell types. Our approach distills descriptions of cell type function from the literature and, in combination with the connectome, then infers the function for all other cell types, which serves as a basis for subsequent neural circuit function inference. Results are structured hierarchically, with different possible circuit functions organised under multiple possible behavioural and physiological contexts, and each circuit function composed of subcircuit descriptions alongside relevant cell types to facilitate both backtracking to known, published information and support further experimental research. We illustrate our method by inferring cell type function for all cell types of the adult fruit fly brain and for select broader circuits within, and validate our findings, including by cross-checking with literature published after the release date of our analysis.

==> anc/supp2_cell_function_summaries.csv <==
canonical_ct,function_summary,n_entries,n_papers,paper_titles
5-HTPMPD01,"relays visual threat signals to central courtship neurons, mediates threat-induced suppression of courtship",1,1,Mating proximity blinds threat perception
AC neuron,"Internal warmth sensor mediating slow, long-term thermal preference for optimal core body temperature selection",1,1,A gustatory receptor paralog controls rapid warmth avoidance in Drosophila
AMMC-A1,AMMC-A1 neurons compute graded auditory signals to transform sensory input into escape motor commands via the giant fiber pathway.,2,1,Neural Representations of Courtship Song in the Drosophila Brain
AN06B025,This GABAergic neuron inhibits DNx02 to terminate head grooming movements and disinhibits neck motor neurons to enable subsequent sideways deflection.,2,2,Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism
AN08B031,Sexually dimorphic ascending neuron that coordinates proboscis extension and foreleg lifting during male courtship,1,1,Comparative connectomics of Drosophila descending and ascending neurons
AN08B074,Male-specific ascending neuron in the 08B hemilineage that provides feedback during courtship song production,1,1,Comparative connectomics of Drosophila descending and ascending neurons
AOTU019,"Detects visual objects near the fly's visual midline, drives ipsilateral steering, increases forward velocity, has direction selectivity to boost steering gain when objects move away from midline, preferentially recruited by arousal and high forward velocity",1,1,Specialized parallel pathways for adaptive control of visual object pursuit
AOTU025,"Detects visual objects farther from the fly's visual midline, drives ipsilateral steering, has lower direction selectivity than AOTU019, responds less strongly to arousal and forward velocity changes",1,1,Specialized parallel pathways for adaptive control of visual object pursuit
APL,APL neurons provide global inhibitory feedback to Kenyon cells to normalize sensory input and maintain sparse odor representations for associative learning.,42,30,"A GABAergic Inhibitory Neural Circuit Regulates Visual Reversal Learning in Drosophila | A connectome of a learning and memory center in the adult Drosophila brain | A single GABAergic neuron mediates feedback of odor-evoked signals in the mushroom body of larval Drosophila | A single pair of neurons links sleep to memory consolidation in Drosophila melanogaster | Concerted Actions of Octopamine and Dopamine Receptors Drive Olfactory Learning | Functional architecture of reward learning in mushroom body extrinsic neurons of larval Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory conditioning in adult Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory learning in adult Drosophila | Localized inhibition in the Drosophila mushroom body | Mechanisms underlying homeostatic plasticity in the Drosophila mushroom body in vivo | Memory-like states created by the first ethanol experience are encoded into the Drosophila mushroom body learning and memory circuitry in an ethanol-specific manner | Multisensory learning binds neurons into a cross-modal memory engram | Mushroom body output neurons MBON-a1/a2 define an odor intensity channel that regulates behavioral odor discrimination learning in larval Drosophila | Octopaminergic neurons have multiple targets in Drosophila larval mushroom body calyx and can modulate behavioral odor discrimination | Response competition between neurons and antineurons in the mushroom body | Rewarding Capacity of Optogenetically Activating a Giant GABAergic Central-Brain Interneuron in Larval Drosophila | Serotonin Signals Modulate Mushroom Body Output Neurons for Sustaining Water-Reward Long-Term Memory in Drosophila | Sleep facilitates pattern separation through SK channel-mediated sparse coding | Sparse, Decorrelated Odor Coding in the Mushroom Body Enhances Learned Odor Discrimination | Suppression of GABAergic neurons through D2-like receptor secures efficient conditioning in Drosophila aversive olfactory learning | Temporally specific engagement of distinct neuronal circuits regulating olfactory habituation in Drosophila | The GABAA Receptor RDL Suppresses the Conditioned Stimulus Pathway for Olfactory Learning | The GABAergic anterior paired lateral neuron suppresses and is suppressed by olfactory learning | The GABAergic anterior paired lateral neurons facilitate olfactory reversal learning in Drosophila. | The anterior paired lateral neuron 1 normalizes odour-evoked activity in 2 the Drosophila mushroom body 3 calyx 4 | The anterior paired lateral neuron normalizes odour-evoked activity at the mushroom body calyx | The anterior paired lateral neuron normalizes odour-evoked activity in the Drosophila mushroom body calyx | The reconstruction and functional mapping of a recurrent microcircuit in Drosophila mushroom body | Unc13A and Unc13B contribute to the decoding of distinct sensory information in Drosophila | Whole-brain annotation and multi-connectome cell typing of Drosophila"
Am,Putative glutamatergic lamina interneuron mediating lateral connectivity in the distal lamina,1,1,"Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System"
BM-Vt,"Mechanosensory neurons innervating dorsal head bristles, elicit dorsal head grooming",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM-dPoOr,"Mechanosensory neurons innervating dorsal head bristles, elicit dorsal head grooming",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Fr,"Mechanosensory detection of frontal bristle displacement on medial anterior head, drives aimed grooming of frontal region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_FrOr,"Mechanosensory detection of frontoorbital bristle displacement on lateral anterior head, drives aimed grooming of frontoorbital region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Hau,"Mechanosensory detection of haustellum bristle displacement, drives aimed grooming of haustellum region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_InOc,BM_InOc neurons compute mechanosensory signals from interocellar bristles to drive aimed grooming and avoidance behaviors.,2,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_InOm,"BM_InOm neurons transform tactile bristle stimuli into grooming and avoidance behaviors, serving as mechanosensory effectors for eye maintenance and threat evasion.",2,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_MaPa,BM_MaPa mechanosensory neurons detect maxillary palp bristle displacement to compute grooming motor commands for targeted grooming behavior.,2,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Oc,"Mechanosensory detection of ocellar bristle displacement on dorsal anterior head, drives aimed grooming of ocellar region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Or,"Mechanosensory detection of orbital bristle displacement on lateral anterior head, drives aimed grooming of orbital region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Taste,"Mechanosensory detection of labellar taste bristle displacement, drives aimed grooming of labellum and neighboring ventral head/proboscis regions",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Vib,BM_Vib neurons compute mechanosensory signals from vibrissae bristle displacement to drive aimed grooming behaviors of the ventral head region.,2,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_Vt_PoOc,"Mechanosensory detection of vertical (Vt) and postocellar (PoOc) bristle displacement on dorsal posterior head, drives aimed grooming of dorsal posterior head region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_dOcci,"Mechanosensory detection of dorsal occipital bristle displacement on dorsal posterior head, drives avoidance-like head nodding response",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_dPoOr,"Mechanosensory detection of dorsal postorbital bristle displacement on dorsal posterior head, drives aimed grooming of dorsal postorbital region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BM_vOcci_vPoOr,"Mechanosensory detection of ventral occipital and ventral postorbital bristle displacement on ventral posterior head, drives aimed grooming of ventral posterior head region",1,1,Somatotopic organization among parallel sensory pathways that promote a grooming sequence in Drosophila
BiT,Reciprocally regulates sugar and water ingestion downstream of ISNs,1,1,Hunger- and thirst-sensing neurons modulate a neuroendocrine network to coordinate sugar and water ingestion
C2,This GABAergic centrifugal neuron computes lateral inhibition and parallax motion cues to modulate perceived gap width for climbing decisions.,9,7,"A screen for constituents of motor control and decision making in Drosophila reveals visual distance-estimation neurons | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Food hardness preference reveals multisensory contributions of fly larval gustatory organs in behaviour and physiology | Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila | Multimodal stimulus coding by a gustatory sensory neuron in Drosophila larvae | Serotonergic modulation of visual neurons in Drosophila melanogaster"
C3,"C3 computes delayed inhibitory feedback to modulate T4 direction selectivity, serving the ecological function of estimating distance and parallax for climbing decisions.",12,8,"A biophysical account of multiplication by a single neuron | A screen for constituents of motor control and decision making in Drosophila reveals visual distance-estimation neurons | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila | Multimodal stimulus coding by a gustatory sensory neuron in Drosophila larvae | Visual circuitry for distance estimation in Drosophila."
CAPA,CAPA neurons compute hemolymph sugar and water levels to drive osmoregulatory and feeding behaviors via neuropeptide release.,2,2,A neuroendocrine pathway modulating osmotic stress in Drosophila | A nutrient-responsive hormonal circuit controls energy and water homeostasis in Drosophila
CB0041,Second-order dtpGRN-specific interneuron in the swallowing hub that relays gustatory input to downstream Sustain neurons,1,1,Connectomics Reveals a Feed-Forward Swallowing Circuit Driving Protein Appetite
CB0233,"Relays valence signals from Fox neurons to feeding and learning circuits, integrating ascending information for behavioral regulation.",2,1,A pair of interneurons that confer positive real-time valence to sweet sensation in Drosophila.
CB0302,"Third-order swallowing hub interneuron that specifically modulates the duration of protein (yeast) feeding bursts in an amino acid state-dependent manner, increases per-sip ingestion volume",1,1,Connectomics Reveals a Feed-Forward Swallowing Circuit Driving Protein Appetite
CB0499,"Proboscis extension (PER) hub interneuron that mediates proboscis extension reflex, contributes to sucrose feeding burst initiation",1,1,Connectomics Reveals a Feed-Forward Swallowing Circuit Driving Protein Appetite
CB3500,Integrates information from multiple sensory and central pathways to coordinate coordinated release of multiple NSC hormone types,1,1,Synaptic connectome of a neurosecretory network in the Drosophila brain
CEM,Glutamatergic motor neuron originating in SEZ that innervates the entry segment of the crop duct to control crop patency,1,1,A gut-brain-gut interoceptive circuit loop gates sugar ingestion in Drosophila
CL062_a,"Sufficient to elicit a conserved set of aggressive actions (wing threat, wing extension, thrusting, alert stance) in both male and female flies without a conspecific target, with sexually dimorphic temporal dynamics (longer wing threat bouts in males, faster habituation in females); does not express the sex determination gene fruitless required for most known sexually dimorphic aggression circuits in Drosophila",1,1,Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila
CRE011,CRE011 integrates nine mushroom body output signals to compute reward-modulated motor commands for adaptive behavior.,2,1,Driver lines for studying associative learning in Drosophila
CRZ,CRZ neurons compute stress-modulated reward signals to drive appetitive behaviors like ejaculation and modulate sleep-arousal states.,4,4,Ejaculation Induced by the Activation of Crz Neurons Is Rewarding to Drosophila Males. | Neuropeptide-mediated synaptic plasticity regulates context-dependent mating behaviors in Drosophila | Optogenetic control of freely behaving adult Drosophila using a red-shifted channelrhodopsin | insomniac links the development and function of a sleep-regulatory circuit
CSD,CSD neurons integrate sensory inputs to stabilize olfactory processing and drive attraction to higher ethanol concentrations.,4,3,A Single Pair of Serotonergic Neurons Counteracts Serotonergic Inhibition of Ethanol Attraction in Drosophila | Differential dopaminergic modulation of the antennal lobe of Drosophila melanogaster | Dscam1 Has Diverse Neuron Type-Specific Functions in the Developing Drosophila CNS
CT1,"CT1 computes contrast-polarity-tuned inhibition for T4/T5 motion detectors, serving to normalize gain and guide optomotor turning behavior.",10,6,Excitatory and inhibitory neural dynamics jointly tune motion detection. | Extreme Compartmentalization in a Drosophila Amacrine Cell. | Manipulating neural dynamics to tune motion detection | State and stimulus dependence reconcile motion computation and the Drosophila connectome | The physiological basis for contrast opponency in motion computation in Drosophila | The physiological basis for the computation of direction selectivity in the Drosophila OFF pathway
Cm9,"Transform nervous system signals to drive motor behavior and locomotion, including climbing",1,1,Transcriptomics of aged Drosophila motor neurons reveals a matrix metalloproteinase that impairs motor function
DA1_ORN,DA1_ORNs compute male pheromone sensory signals to relay courtship and aggression decisions.,2,2,Different olfactory neuron classes use distinct temporal and molecular programs to complete synaptic development | Electrical synapses mediate synergism between pheromone and food odors in Drosophila melanogaster
DA1_lPN,DA1_lPN neurons compute cVA identity and position signals to relay male presence information for aggression circuitry activation.,2,2,A circuit logic for sexually shared and dimorphic aggressive behaviors in Drosophila. | Generating parallel representations of position and identity in the olfactory system
DA1_lvPN,"Excitatory uniglomerular projection neuron relaying cVA signals to the superior intermediate protocerebrum, driving female receptivity and male aggression",1,1,Generating parallel representations of position and identity in the olfactory system
DA2_lPN,"DA2_lPN neurons relay geosmin-specific olfactory signals from the antennal lobe to the lateral horn and mushroom body, encoding aversive odor valence to guide avoidance behaviors.",3,3,Drosophila Avoids Parasitoids by Sensing Their Semiochemicals via a Dedicated Olfactory Circuit | Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output | Sensory processing reformats odor coding around valence and dynamics
DC3_adPN,"DC3_adPN neurons relay farnesol odor signals from the glomerulus to the lateral horn, enabling pheromone-associated behavioral responses.",2,2,Farnesol-Detecting Olfactory Neurons in Drosophila | Rewiring an olfactory circuit by altering cell-surface combinatorial code
DH31,"sense luminal immune ROS via TRPA1, trigger Ca2+ flux to release the DH31 neuropeptide for initiating gut pathogen defense",1,1,The DH31/CGRP enteroendocrine peptide triggers intestinal contractions favoring the elimination of opportunistic bacteria
DH44,"DH44 neurons compute nutritional state and food value to drive foraging, satiety, and metabolic homeostasis behaviors.",26,17,A Fly’s Eye View of Natural and Drug Reward | A Single NPFR Neuropeptide F Receptor Neuron That Regulates Thirst Behaviors in Drosophila | A glucose-sensing neuron pair regulates insulin and glucagon in Drosophila | A neural signature of choice under sensory conflict in Drosophila | A post-ingestive amino acid sensor promotes food consumption in Drosophila | Behavioral state-dependent modulation of insulin-producing cells in Drosophila. | Characterization of a set of abdominal neuroendocrine cells that regulate stress physiology using colocalized diuretic peptides in Drosophila | Circadian rhythms in neuronal activity propagate through output circuits | Energetic demands regulate sleep-wake rhythm circuit development | Failure to mate enhances investment in behaviors that may promote mating reward and impairs the ability to cope with stressors via a subpopulation of Neuropeptide F receptor neurons | Flygenvectors: The spatial and temporal structure of neural activity across the fly brain | Nutrient Sensor in the Brain Directs the Action of the Brain-Gut Axis in Drosophila. | Periphery signals generated by Piezo-mediated stomach stretch and Neuromedin-mediated glucose load regulate the Drosophila brain nutrient sensor. | Synaptic transmission parallels neuromodulation in a central food-intake circuit | The spatial and temporal structure of neural activity across the fly brain | Transcriptome Analysis of NPFR Neurons Reveals a Connection Between Proteome Diversity and Social Behavior | insomniac links the development and function of a sleep-regulatory circuit
DL3_lPN,Receive and relay unknown odor signals from DL3-ORNs to downstream circuitry,1,1,Rewiring an olfactory circuit by altering cell-surface combinatorial code
DL4_adPN,Relays danger pheromone signals from olfactory neurons to the ventroposterior lateral horn and mushroom body calyx to mediate avoidance behavior.,2,2,Drosophila Avoids Parasitoids by Sensing Their Semiochemicals via a Dedicated Olfactory Circuit | Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output
DL5_adPN,Transforms olfactory input from the DL5 glomerulus into higher-order signals to encode specific odor stimuli for behavioral processing.,2,1,Chronic exposure to odors at naturally occurring concentrations triggers limited plasticity in early stages of Drosophila olfactory processing
DM1_lPN,DM1_lPN neurons compute invariant odor representations to drive attraction behaviors toward low-concentration ethanol and methanol.,4,4,Alcohol boosts pheromone production in male flies and makes them sexier | Divergent synaptic dynamics originate parallel pathways for computation and behavior in an olfactory circuit. | Metabolic constraints on growth explain how developmental temperature scales synaptic connectivity relevant for behavior | Sensory processing reformats odor coding around valence and dynamics
DM2_lPN,"Relays Or22a OSN odor input to higher centers, sharpening response kinetics to support odor-guided behavioral decisions.",3,2,Olfactory sensory neuron population expansions influence projection neuron adaptation and enhance odour tracking | Presynaptic GABA Receptors Mediate Temporal Contrast Enhancement in Drosophila Olfactory Sensory Neurons and Modulate Odor-Driven Behavioral Kinetics
DM6_adPN,"DM6_adPN integrates olfactory inputs to encode valeric acid odor stimuli, serving as a second-order projection neuron for conserved pathway control.",2,2,Chronic exposure to odors at naturally occurring concentrations triggers limited plasticity in early stages of Drosophila olfactory processing | Olfactory sensory neuron population expansions influence projection neuron adaptation and enhance odour tracking
DN1a,"DN1a integrates light and temperature cues to drive circadian rhythms, regulating sleep timing and morning activity via neuropeptide signaling.",19,13,"A Circuit Encoding Absolute Cold Temperature in Drosophila. | A New Rhodopsin Influences Light-dependent Daily Activity Patterns of Fruit Flies | Alcohol sensitivity and tolerance encoding in sleep regulatory circadian neurons in Drosophila | Alcohol tolerance encoding in sleep regulatory circadian neurons in Drosophila | Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain | Dorsal clock networks drive temperature preference rhythms in Drosophila | Energetic demands regulate sleep-wake rhythm circuit development | Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila | Neuroscience: Sensing Absolute Cold | Reevaluation of Drosophila melanogaster's neuronal circadian pacemakers reveals new neuronal classes | The CCHamide1 Neuropeptide Expressed in the Anterior Dorsal Neuron 1 Conveys a Circadian Signal to the Ventral Lateral Neurons in Drosophila melanogaster | The Neuronal Circuit of the Dorsal Circadian Clock Neurons in Drosophila melanogaster | The Neuropeptide Pigment-Dispersing Factor Adjusts Period and Phase of Drosophila's Clock"
DN1pA,DN1pA neurons compute seasonal and thermal sleep-wake cycle reorganization to regulate daytime sleep and evening activity peaks.,3,1,Synaptic targets of circadian clock neurons influence core clock parameters
DNa01,DNa01 computes sustained low-gain rotational velocity commands to drive flexible steering and turning behaviors during locomotion.,13,8,Descending control of motor sequences in Drosophila | Descending networks transform command signals into population motor control | Fine-grained descending control of steering in walking Drosophila | Microengineered devices enable long-term imaging of the ventral nerve cord in behaving adult Drosophila | Networks of descending neurons transform command-like signals into population-based behavioral control | Neural circuit mechanisms for steering control in walking Drosophila | Neural circuit mechanisms for steering control in walking Drosophila. | Olfactory stimuli and moonwalker SEZ neurons can drive backward locomotion in Drosophila
DNa02,"This descending neuron computes ipsiversive steering commands by integrating sensory inputs to drive transient, high-gain turning maneuvers and adjust stride length for rotational locomotion.",19,11,Cell types and neuronal circuitry underlying female aggression in Drosophila | Descending control of motor sequences in Drosophila | Descending networks transform command signals into population motor control | Fine-grained descending control of steering in walking Drosophila | Mapping the Neural Dynamics of Locomotion across the Drosophila Brain | Networks of descending neurons transform command-like signals into population-based behavioral control | Neural circuit mechanisms for steering control in walking Drosophila | Neural circuit mechanisms for steering control in walking Drosophila. | Olfactory stimuli and moonwalker SEZ neurons can drive backward locomotion in Drosophila | Presynaptic inhibition selectively suppresses leg proprioception in behaving Drosophila | Specialized parallel pathways for adaptive control of visual object pursuit
DNa03,DNa03 computes rotational velocity control by transforming angular velocity signals to regulate walking dynamics.,2,1,Mapping the Neural Dynamics of Locomotion across the Drosophila Brain
DNa04,DNa04 computes rotational velocity control by transforming angular velocity signals to regulate walking dynamics.,2,1,Mapping the Neural Dynamics of Locomotion across the Drosophila Brain
DNa15,DNa15 neurons compute descending motor commands to initiate turning maneuvers during free flight saccade control.,2,1,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila.
DNb01,Computes directional saccade commands and transforms them into ipsilateral motor outputs to drive spontaneous flight saccades.,4,4,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila. | Descending control and regulation of spontaneous flight turns in Drosophila | Descending control and regulation of spontaneous flight turns in Drosophila. | Mapping the Neural Dynamics of Locomotion across the Drosophila Brain
DNb02,DNb02 neurons compute flexible steering commands to drive turning behavior by recruiting the DN network.,3,2,Descending networks transform command signals into population motor control | Networks of descending neurons transform command-like signals into population-based behavioral control
DNb05,DNb05 neurons compute ipsiversive steering signals to drive rotational velocity during walking.,2,1,Fine-grained descending control of steering in walking Drosophila
DNb06,DNb06 neurons compute contraversive steering signals during locomotion to facilitate rotational velocity and directional control.,3,2,Fine-grained descending control of steering in walking Drosophila | Imaging neural activity in the ventral nerve cord of behaving adult Drosophila
DNg10,No significant activity linked to grooming or locomotion behaviors,1,1,Imaging neural activity in the ventral nerve cord of behaving adult Drosophila
DNg11,DNg11 computes bilateral front leg rubbing commands to initiate anterior grooming behavior.,2,1,Descending neurons coordinate anterior grooming behavior in Drosophila.
DNg13,Computes stride length extension for ipsiversive steering and heading correction during swerve maneuvers to enhance forward velocity.,4,2,Fine-grained descending control of steering in walking Drosophila | Imaging neural activity in the ventral nerve cord of behaving adult Drosophila
DNg14,DNg14 computes motor commands to drive stereotyped abdominal dipping and vibration behaviors.,3,2,Descending networks transform command signals into population motor control | Networks of descending neurons transform command-like signals into population-based behavioral control
DNg27,"Innervates the wing tectulum to modulate flight behavior, particularly starvation-dependent foraging locomotion",1,1,Synaptic connectome of a neurosecretory network in the Drosophila brain
DNg28,Descending neuron responding to proboscis and leg bitter taste detection to project signals to the enteric nervous system to promote crop contractions for anticipatory mobilization of food reserves upon bitter (toxic food) detection,1,1,Serotonergic Neurons Translate Taste Detection into Internal Nutrient Regulation
DNg34,DNg34 neurons encode forward walking velocity to regulate locomotion speed.,2,1,Fine-grained descending control of steering in walking Drosophila
DNg68,"Dual-function subesophageal interneuron mediating both bitter avoidance (via leucokinin peptide release) and feeding promotion (via acetylcholine release), with output determined by activation intensity",1,1,Feeding decision-making by a single neuron via disparate neurotransmitters
DNp01,"This neuron integrates auditory and visual looming inputs to compute spike timing that selects short-mode escape takeoffs, driving rapid jump initiation.",44,31,"A Novel Role for Ecdysone in Drosophila Conditioned Behavior: Linking GPCR-Mediated Non-canonical Steroid Action to cAMP Signaling in the Adult Brain | A new method of recording from the giant fiber of Drosophila melanogaster shows that the strength of its auditory inputs remains constant with age | A visuomotor circuit for evasive flight turns in Drosophila. | Altered Habituation of an Identified Escape Circuit inDrosophila Memory Mutants | Axon arrival times and physical occupancy establish visual projection neuron integration on developing dendrites in the Drosophila optic glomeruli | Constitutive Activation of Ca2+/Calmodulin-Dependent Protein Kinase II during Development Impairs Central Cholinergic Transmission in a Circuit Underlying Escape Behavior in Drosophila | Descending control of motor sequences in Drosophila | Descending networks transform command signals into population motor control | Distinct Aging-Vulnerable and -Resilient Trajectories of Specific Motor Circuit Functions in Oxidation- and Temperature-Stressed Drosophila | Dscam1 Has Diverse Neuron Type-Specific Functions in the Developing Drosophila CNS | Electrophysiological recordings from the Drosophila giant fiber system (GFS). | Engrailed Alters the Specificity of Synaptic Connections of Drosophila Auditory Neurons with the Giant Fiber | Feature Integration Drives Probabilistic Behavior in the Drosophila Escape Response. | Fragile X Mental Retardation Protein Regulates Activity-Dependent Membrane Trafficking and Trans-Synaptic Signaling Mediating Synaptic Remodeling | Molecular gradients shape synaptic specificity of a visuomotor transformation | Mutations altering synaptic connectivity between identified neurons in Drosophila | Networks of descending neurons transform command-like signals into population-based behavioral control | Neural Basis for Looming Size and Velocity Encoding in the Drosophila Giant Fiber Escape Pathway. | Neural Representations of Courtship Song in the Drosophila Brain | Neuronal Lamin regulates motor circuit integrity and controls motor function and lifespan | Optic Glomeruli and Their Inputs in Drosophila Share an Organizational Ground Pattern with the Antennal Lobes | Postnatal Increases in Axonal Conduction Velocity of an Identified Drosophila Interneuron Require Fast Sodium, L-Type Calcium and Shaker Potassium Channels | Reduced insulin signaling maintains electrical transmission in a neural circuit in aging flies | Shaking B Mediates Synaptic Coupling between Auditory Sensory Neurons and the Giant Fiber of Drosophila melanogaster | Shaking-B misexpression increases the formation of gap junctions but not chemical synapses between auditory sensory neurons and the giant fiber of Drosophila melanogaster | Synaptic gradients transform object location to action | Targeted Expression of Truncated Glued Disrupts Giant Fiber Synapse Formation in Drosophila | The Drosophila escape motor circuit shows differential vulnerability to aging linked to functional decay | The Nicotinic Acetylcholine Receptor Dα7 Is Required for an Escape Behavior inDrosophila | Tools for Rapid High-Resolution Behavioral Phenotyping of Automatically Isolated Drosophila. | Ultra-selective looming detection from radial motion opponency"
DNp02,descending neuron that drives backward escape takeoffs away from anterior looming threats,1,1,Synaptic gradients transform object location to action
DNp03,"DNp03 integrates looming visual input to compute and initiate evasive flight saccades, serving a collision avoidance function in behavior.",4,2,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila. | Neural mechanisms to exploit positional geometry for collision avoidance
DNp04,"DNp04 amplifies backward escape takeoffs via descending projections, serving as a behavioral trigger for escape responses without modulating visually guided avoidance turns.",2,2,A visuomotor circuit for evasive flight turns in Drosophila. | Synaptic gradients transform object location to action
DNp06,"DNp06 integrates visual threat and thermal signals to compute escape turn commands, driving evasive flight maneuvers for collision avoidance.",6,3,A visuomotor circuit for evasive flight turns in Drosophila. | Neural mechanisms to exploit positional geometry for collision avoidance | Rapid threat assessment in the Drosophila thermosensory system
DNp07,"DNp07 encodes visually-evoked landing intensity via spike rate to drive six-legged landing extensions, regulating appropriate landing motor programs.",4,3,Descending control of motor sequences in Drosophila | Ovipositor Extrusion Promotes the Transition from Courtship to Copulation and Signals Female Acceptance in Drosophila melanogaster. | State-dependent decoupling of sensory and motor circuits underlies behavioral flexibility in Drosophila
DNp09,"DNp09 computes forward locomotion commands integrating visual and courtship signals to drive goal-directed walking, freezing, and mate pursuit behaviors.",12,8,Descending control of motor sequences in Drosophila | Descending networks transform command signals into population motor control | Networks of descending neurons transform command-like signals into population-based behavioral control | Neural circuit mechanisms underlying context-specific halting in Drosophila | Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila. | Rapid threat assessment in the Drosophila thermosensory system | Speed dependent descending control of freezing behavior in Drosophila melanogaster | Two brain pathways initiate distinct forward walking programs in Drosophila
DNp10,DNp10 neurons compute landing intensity from visual feedback to drive six-legged extension motor programs.,3,2,Descending control of motor sequences in Drosophila | State-dependent decoupling of sensory and motor circuits underlies behavioral flexibility in Drosophila
DNp11,descending neuron that drives forward escape takeoffs away from posterior looming threats,1,1,Synaptic gradients transform object location to action
DNp13,"DNp13 computes sex-dimorphic motor commands to drive ovipositor extrusion in females and modulate song/wing movement in males, serving mating-related behaviors.",11,8,Ancestral neural circuits potentiate the origin of a female sexual behavior | Ancestral neural circuits potentiate the origin of a female sexual behavior in Drosophila | Circuit and Behavioral Mechanisms of Sexual Rejection by Drosophila Females. | Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism | Descending control of motor sequences in Drosophila | Nested neural circuits generate distinct acoustic signals during Drosophila courtship | Ovipositor Extrusion Promotes the Transition from Courtship to Copulation and Signals Female Acceptance in Drosophila melanogaster.
DNp15,DNp15 encodes amplified rotational optic flow asymmetries to drive corrective steering and gaze stabilization during high-speed walking.,4,2,A competitive disinhibitory network for robust optic flow processing in Drosophila | Bilateral interactions of optic-flow sensitive neurons coordinate course control in flies
DNp28,DNp28 neurons compute locomotor commands to drive forward walking behavior in female flies.,2,1,A neural circuit for context-dependent multimodal signaling in Drosophila
DNp32,DNp32 neurons compute a protein intake setpoint in mated females to regulate feeding behavior.,2,1,Differential dopaminergic modulation of the antennal lobe of Drosophila melanogaster
DNp35,Descending neuron that does not mediate LC11-driven freezing behavior,1,1,Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila.
DNp42,Relay of aversive odour-triggered signals from the brain to the ventral nerve cord to drive avoidance locomotion (backing up) in response to toxic odours,1,1,Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output
DNp44,DNp44 relays dry-sensory signals to motor circuits to compute desiccation avoidance behaviors.,2,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
DNp67,Putative fruitless-expressing descending neuron that receives strong input only from the bilateral cluster of CL062 neurons,1,1,Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila
DNpe050,"DNpe050 integrates bilateral CL062 inputs to compute descending motor commands, serving as a key output hub for locomotor control.",2,1,Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila
DNx02,"DNx02 transforms eye mechanosensory input into head grooming motor commands, coordinating upward/inward head movements during sensory-driven grooming sequences.",3,2,Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism
DPM,"DPM neurons compute serotonergic and GABAergic neuromodulatory signals to transform sensory inputs into consolidated memory traces, serving sleep regulation and associative learning behaviors.",30,24,"A Single Pair of Neurons Modulates Egg-Laying Decisions in Drosophila | A connectome of a learning and memory center in the adult Drosophila brain | A single pair of neurons links sleep to memory consolidation in Drosophila melanogaster | Aging Impairs Protein-Synthesis-Dependent Long-Term Memory in Drosophila | Aralar Sequesters GABA into Hyperactive Mitochondria, Causing Social Behavior Deficits. | Constitutive and Conditional Epitope Tagging of Endogenous G-Protein–Coupled Receptors in Drosophila | Driver lines for studying associative learning in Drosophila | Drosophila Neprilysins Are Involved in Middle-Term and Long-Term Memory | Elevated serotonin receptor 2A signaling restores learning and memory in a Fragile X syndrome model | Ingestion of artificial sweeteners leads to caloric frustration memory in Drosophila | KCNQ Channels Regulate Age-Related Memory Impairment | Lamarckian inheritance following sensorimotor training and its neural basis in Drosophila | Local 5-HT signaling bi-directionally regulates the coincidence time window for associative learning. | Memory-like states created by the first ethanol experience are encoded into the Drosophila mushroom body learning and memory circuitry in an ethanol-specific manner | Multisensory learning binds neurons into a cross-modal memory engram | Rapid Consolidation to a radish and Protein Synthesis-Dependent Long-Term Memory after Single-Session Appetitive Olfactory Conditioning in Drosophila | Serotonin Signals Modulate Mushroom Body Output Neurons for Sustaining Water-Reward Long-Term Memory in Drosophila | Serotonin–mushroom body circuit modulating the formation of anesthesia-resistant memory in Drosophila | Social attraction in Drosophila is regulated by the mushroom body and serotonergic system | The GABAergic anterior paired lateral neurons facilitate olfactory reversal learning in Drosophila. | Tomosyn-dependent regulation of synaptic transmission is required for a late phase of associative odor memory | TrpA1 Regulates Thermal Nociception in Drosophila | Visualization of axonal protein allocation in Drosophila with whole-brain localization microscopy | insomniac links the development and function of a sleep-regulatory circuit"
DSKMP1A,"Inhibits male courtship behavior, more likely active in males that do not initiate courtship",1,1,Drosulfakinin signaling in fruitless circuitry antagonizes P1 neurons to regulate sexual arousal in Drosophila
DSKMP1B,"DSKMP1B interneurons compute satiety and arousal signals to inhibit male courtship initiation, regulating feeding and mating behaviors.",3,2,A pair of interneurons that confer positive real-time valence to sweet sensation in Drosophila. | Drosulfakinin signaling in fruitless circuitry antagonizes P1 neurons to regulate sexual arousal in Drosophila
Delta7,"Delta7 cells compute allocentric head direction signals via long-range inhibition to stabilize single E-PG activity bumps, serving the ecological function of maintaining stable heading representation.",5,4,Converting an allocentric goal into an egocentric steering signal | The Neuroanatomical Ultrastructure and Function of a Biological Ring Attractor. | The neuroanatomical ultrastructure and function of a biological ring attractor | Transforming a head direction signal into a goal-oriented steering command
Dm12,Wide-field glutamatergic distal medulla neuron pooling luminance signals across multiple visual columns to provide inhibitory input to Tm9,1,1,Neural pathways and computations that achieve stable contrast processing tuned to natural scenes
Dm2,"Medulla cholinergic neuron with one descending dendritic branch, arborizes in medulla layer M2, expresses Vsx1 and Vsx2",1,1,Coordinated control of neuronal differentiation and wiring by sustained transcription factors
Dm3b,Orientation-selective,1,1,Infrequent strong connections constrain connectomic predictions of neuronal function
Dm3v,Encode local visual stimulus orientation,1,1,Predicting visual function by interpreting a neuronal wiring diagram
Dm8,"Dm8 neurons pool R7 photoreceptor inputs to compute UV sensitivity, enabling innate positive phototaxis toward UV light over green.",4,4,"A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing. | Photoreceptor-derived activin promotes dendritic termination and restricts the receptive fields of first-order interneurons in Drosophila. | The neural substrate of spectral preference in Drosophila."
Dm9,Dm9 computes color-opponent signals via spectral feedback inhibition to regulate light adaptation and mediate photoreceptor interactions.,6,4,Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Horizontal-cell like Dm9 neurons in Drosophila modulate photoreceptor output to supply multiple functions in early visual processing | Hue selectivity from recurrent circuitry in Drosophila | Infrequent strong connections constrain connectomic predictions of neuronal function
EL,EL neurons compute segmental posture and escape dynamics to regulate left-right symmetric crawling and wakefulness.,6,3,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation | Closed-loop two-photon functional imaging in a freely moving animal | The Role of Even-Skipped in Drosophila Larval Somatosensory Circuit Assembly
EPG,"EPG neurons encode allocentric heading direction as a rotating activity bump in the ellipsoid body, serving as the brain's internal compass for navigation and spatial memory.",34,25,"A Multi-regional Network Encoding Heading and Steering Maneuvers in Drosophila. | A neural circuit architecture for rapid behavioral flexibility in goal-directed navigation | A neural circuit architecture for rapid learning in goal-directed navigation. | A neural heading estimate is compared with an internal goal to guide oriented navigation | A population of central complex neurons promoting airflow-guided orientation in Drosophila | A rotational velocity estimate constructed through visuomotor competition updates the fly’s neural compass | Angular velocity integration in a fly heading circuit | Contradictory behavioral effects of neuronal perturbations on behavioral responses to linearly polarized light in freely walking Drosophila | Converting an allocentric goal into an egocentric steering signal | Dopamine Modulation of Drosophila Ellipsoid Body Neurons, a Nod to the Mammalian Basal Ganglia | Dopamine promotes head direction plasticity during orienting movements | Drosophila learn to prefer immobile spherical objects through repeated physical interaction | Encoding and control of orientation to airflow by a set of Drosophila fan-shaped body neurons | Four SpsP neurons are an integrating sleep regulation hub in Drosophila | Insect Orientation: The Drosophila Wind Compass Pathway. | Maintaining a stable head direction representation in naturalistic visual environments | Multimodal cue integration and learning in a neural representation of head direction | Network synchrony creates neural filters promoting quiescence in Drosophila | Neural circuit mechanisms for steering control in walking Drosophila | Neural circuit mechanisms for steering control in walking Drosophila. | Sun navigation requires compass neurons in Drosophila | Temporal identity establishes columnar neuron morphology, connectivity, and function in a Drosophila navigation circuit | The Neuroanatomical Ultrastructure and Function of a Biological Ring Attractor. | The neuroanatomical ultrastructure and function of a biological ring attractor | Transforming representations of movement from body- to world-centric space"
ER2,Convey polarization input from the superior visual pathway to the central complex compass system,1,1,Contradictory behavioral effects of neuronal perturbations on behavioral responses to linearly polarized light in freely walking Drosophila
ER3d,ER3d neurons promote wakefulness by shortening sleep bouts and increasing arousal probability without inducing locomotor hyperactivity.,4,2,Examining Sleep Modulation by Drosophila Ellipsoid Body Neurons | Opposing subclasses of Drosophila ellipsoid body neurons promote and suppress sleep
ER3m,"ER3m neurons compute sleep-promoting signals to increase sleep duration and bout length while reducing arousal probability, serving homeostatic sleep recovery after injury.",4,2,Examining Sleep Modulation by Drosophila Ellipsoid Body Neurons | Opposing subclasses of Drosophila ellipsoid body neurons promote and suppress sleep
ER4d,"ER4d neurons compute visual feature-based inhibition to tether head direction to environmental cues, enabling spatial memory and stable navigation.",2,2,Feature detection and orientation tuning in the Drosophila central complex | The neuroanatomical ultrastructure and function of a biological ring attractor
ER4m,Convey polarization input from the anterior visual pathway to the central complex compass system,1,1,Contradictory behavioral effects of neuronal perturbations on behavioral responses to linearly polarized light in freely walking Drosophila
ER5,ER5 neurons encode a weak sleep homeostatic signal to promote sleep duration within the ellipsoid body circuit.,4,4,"Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation | Dynamics of glia and neurons regulate homeostatic rest, sleep and feeding behavior in Drosophila | Examining Sleep Modulation by Drosophila Ellipsoid Body Neurons | Opposing subclasses of Drosophila ellipsoid body neurons promote and suppress sleep"
ExR1,ExR1 neurons encode arousal states and convey wake-promoting signals to ellipsoid body ring neurons to regulate behavioral arousal.,4,2,Examining Sleep Modulation by Drosophila Ellipsoid Body Neurons | Opposing subclasses of Drosophila ellipsoid body neurons promote and suppress sleep
ExR2,"ExR2 neurons compute rotational speed from optic flow to encode fly rotation, serving as a behavioral motor command for rotational movement.",2,1,Dopamine promotes head direction plasticity during orienting movements
FB4K,FB4K neurons integrate visual motion signals in the central complex to guide steering behaviors and spatial navigation.,2,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
FB5AB,FB5AB neurons encode odor signals to transform sensory input into navigational commands for olfactory exploration.,3,2,"The RNA-binding protein, Imp specifies olfactory navigation circuitry and behavior in Drosophila | The conserved RNA-binding protein Imp is required for the specification and function of olfactory navigation circuitry in Drosophila."
FB6A,Forms interhemispheric reciprocal inhibitory synapses to generate antiphase SWA oscillations as part of the half-centre oscillator,1,1,A half-center oscillator encodes sleep pressure
FB6E,"Forms interhemispheric reciprocal inhibitory synapses to generate antiphase SWA oscillations as part of the half-centre oscillator, parallel to FB6A",1,1,A half-center oscillator encodes sleep pressure
FB6F,Promote consolidated night sleep by increasing sleep bout duration,1,1,The lateral posterior clock neurons of Drosophila melanogaster express three neuropeptides and have multiple connections within the circadian clock network and beyond
GFC1,"Receives GFI input at the inframedial bridge, projects output to leg neuropils in all three thoracic ganglion segments to modulate leg movement during escape",1,1,Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit
GFC2,GFC2 computes parallel escape reflexes by integrating GFI inputs to trigger wing and leg motor outputs independent of the primary GFI pathway.,3,2,Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit | The Drosophila escape motor circuit shows differential vulnerability to aging linked to functional decay
GFC3,GFC3 integrates GFI signals to transform hind leg tension into escape movement via TG3 projections.,2,1,Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit
GFC4,GFC4 neurons integrate GFI signals to transform them into motor commands that coordinate front leg tension and movement during escape behaviors.,2,1,Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit
GLNO,GLNO neurons compute rotational velocity from motor and optic flow cues to drive angular path integration for head direction representation.,2,1,A rotational velocity estimate constructed through visuomotor competition updates the fly’s neural compass
Giant Fiber,"The Giant Fiber integrates sensory threat input to drive rapid escape jumps and flight behaviors, ensuring prey survival against predators.",4,4,A survival-critical role for Drosophila giant interneurons during predation | An activator of voltage-gated K+ channels Kv1.1 as a therapeutic candidate for episodic ataxia type 1 | Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit | State-dependent decoupling of sensory and motor circuits underlies behavioral flexibility in Drosophila
H1,"H1 neurons compute reward-specific dopaminergic signals to transform odor cues into associative learning, enabling fructose reward-driven behavioral adaptation.",2,1,Functional architecture of reward learning in mushroom body extrinsic neurons of larval Drosophila
H2,H2 neurons compute back-to-front optic flow to drive rotational optomotor stabilization and compensatory body rotations during forward walking.,6,5,A competitive disinhibitory network for robust optic flow processing in Drosophila | Bilateral interactions of optic-flow sensitive neurons coordinate course control in flies | Motor context coordinates visually guided walking in Drosophila | Neural mechanisms to incorporate visual counterevidence in self motion estimation | Neural mechanisms to incorporate visual counterevidence in self-movement estimation.
HBeyelet,"HBeyelet neurons integrate ambient light signals to promote wakefulness, serving as a photoreceptor that relays graded light information to circadian pacemaker neurons.",2,2,Communication Among Photoreceptors and the Central Clock Affects Sleep Profile | Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila
HRN_VP4,First-order dry-responsive sensory input to the VP4 glomerulus of the antennal lobe,1,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
HRN_VP5,First-order humid-responsive sensory input to the VP5 glomerulus of the antennal lobe,1,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
HSE,"Computes horizontal optic flow to stabilize flight and control yaw, serving optomotor responses and head stabilization during turns.",5,5,"An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila | Multiple mechanisms mediate the suppression of motion vision during escape maneuvers in flying Drosophila | Olfactory Neuromodulation of Motion Vision Circuitry in Drosophila | Optogenetic Control of Fly Optomotor Responses | Suppression of motion vision during course-changing, but not course-stabilizing, navigational turns."
HSN,"Computes horizontal optic flow to signal self-motion, driving optomotor steering and flight stabilization for course control.",6,6,"An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila | Multiple mechanisms mediate the suppression of motion vision during escape maneuvers in flying Drosophila | Neural correlates of illusory motion perception in Drosophila | Optogenetic Control of Fly Optomotor Responses | Suppression of motion vision during course-changing, but not course-stabilizing, navigational turns. | Walking modulates speed sensitivity in Drosophila motion vision."
HSS,Computes direction-selective visual motion signals to drive optomotor flight stabilization and compensatory head-turning behaviors.,4,4,"An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila | Multiple mechanisms mediate the suppression of motion vision during escape maneuvers in flying Drosophila | Optogenetic Control of Fly Optomotor Responses | Suppression of motion vision during course-changing, but not course-stabilizing, navigational turns."
Hugin-RG,Hugin-RG neurons compute unknown signals to serve unverified behavioral roles.,2,1,Synaptic transmission parallels neuromodulation in a central food-intake circuit
IB112,"Centrifugal glutamatergic (predicted inhibitory) lobula interneuron, downstream of aIPg, required for aggressive behaviours",1,1,Social state alters vision using three circuit mechanisms in Drosophila
IPC,"IPC neurons compute nutrient availability signals via insulin-like peptides to regulate metabolism, growth, and feeding behaviors.",29,24,A brain circuit that synchronizes growth and maturation revealed through Dilp8 binding to Lgr3 | Autophagy within the mushroom body protects from synapse aging in a non-cell autonomous manner | Behavioral state-dependent modulation of insulin-producing cells in Drosophila. | Characterization of a set of abdominal neuroendocrine cells that regulate stress physiology using colocalized diuretic peptides in Drosophila | Circadian and feeding cues integrate to drive rhythms of physiology in Drosophila insulin-producing cells | Dietary Amino Acids Promote Glucagon-like Hormone Release to Generate Novel Calcium Waves in Adipose Tissues | Direct Sensing of Nutrients via a LAT1-like Transporter in Drosophila Insulin-Producing Cells | Drosophila insulin-like peptide 2 mediates dietary regulation of sleep intensity | Hunger- and thirst-sensing neurons modulate a neuroendocrine network to coordinate sugar and water ingestion | Independent insulin signaling modulators govern hot avoidance under different feeding states | Insulin-Producing Cells Regulate the Sexual Receptivity through the Painless TRP Channel in Drosophila Virgin Females | Insulin/IGF-Regulated Size Scaling of Neuroendocrine Cells Expressing the bHLH Transcription Factor Dimmed in Drosophila | Male-specific sNPF peptidergic circuits control energy balance for mating duration through neuron-glia interactions | Metabolic Stress Responses in Drosophila Are Modulated by Brain Neurosecretory Cells That Produce Multiple Neuropeptides | Microbiome-emitted scents activate olfactory neuron-independent airway-gut-brain axis to promote host growth in Drosophila | Nutritional state-dependent modulation of insulin-producing cells in Drosophila | Peptidergic neurons with extensive branching orchestrate the internal states and energy balance of male Drosophila melanogaster | Regulation of Drosophila Long-Term Courtship Memory by Ecdysis Triggering Hormone | Serotonergic Neurons Translate Taste Detection into Internal Nutrient Regulation | Slowpoke functions in circadian output cells to regulate rest:activity rhythms | Synaptic transmission parallels neuromodulation in a central food-intake circuit | The Ion Transport Peptide Is a New Functional Clock Neuropeptide in the Fruit Fly Drosophila melanogaster | The Neuropeptide Allatostatin A Regulates Metabolism and Feeding Decisions in Drosophila | WAKE-mediated modulation of cVA perception via a hierarchical neuro-endocrine axis in Drosophila male-male courtship behaviour
ISN,"The ISN integrates hunger and thirst signals to reciprocally regulate sugar and water ingestion, serving a homeostatic ecological function.",4,2,Endoplasmic Reticulum Lumenal Indicators in Drosophila Reveal Effects of HSP-Related Mutations on Endoplasmic Reticulum Calcium Dynamics | Hunger- and thirst-sensing neurons modulate a neuroendocrine network to coordinate sugar and water ingestion
ITP,"ITP neurons compute time-of-day-dependent dopaminergic signals to promote morning wakefulness and locomotor activity, serving an ecological role in reducing sleep inertia and enhancing daytime arousal.",5,2,Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila | Light and dopamine impact two circadian neurons to promote morning wakefulness
JO-A,JO-A neurons compute high-frequency antennal vibration signals to drive sound-evoked male chaining courtship behavior.,4,4,Anatomic and Physiologic Heterogeneity of Subgroup-A Auditory Sensory Neurons in Fruit Flies | Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila | Engrailed Alters the Specificity of Synaptic Connections of Drosophila Auditory Neurons with the Giant Fiber | Shaking-B misexpression increases the formation of gap junctions but not chemical synapses between auditory sensory neurons and the giant fiber of Drosophila melanogaster
JO-B,JO-B neurons compute vibration signals from the antennal pedicel to transform auditory input into motor commands for flight behavior.,4,4,Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila | Engrailed Alters the Specificity of Synaptic Connections of Drosophila Auditory Neurons with the Giant Fiber | GABAergic Local Interneurons Shape Female Fruit Fly Response to Mating Songs | Shaking-B misexpression increases the formation of gap junctions but not chemical synapses between auditory sensory neurons and the giant fiber of Drosophila melanogaster
JO-C,JO-C neurons compute antennal rotation and deflection signals to drive wind detection and grooming behaviors.,3,3,Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila | Convergence of distinct subpopulations of mechanosensory neurons onto a neural circuit that elicits grooming | Distinct sensory representations of wind and near-field sound in the Drosophila brain
JO-CA,"Mechanosensory neuron subtype of Johnston's organ zone C, projects to the CA subarea of the AMMC, part of the JO-C/E subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-CL,"Mechanosensory neuron subtype of Johnston's organ zone C, projects to the CL subarea of the AMMC, part of the JO-C/E subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-CM,"Mechanosensory neuron subtype of Johnston's organ zone C, projects to the CL subarea of the antennal mechanosensory and motor center (AMMC), part of the JO-C/E subpopulation that elicits antennal grooming and wing flapping when activated",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-D,Antennal mechanosensory neuron that detects rotation of the third antennal segment relative to the second segment,1,1,Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila
JO-DA,"Mechanosensory neuron subtype of Johnston's organ zone D, projects to the AA, BI/BO, and DP subareas of the AMMC",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-DP,"Mechanosensory neuron subtype of Johnston's organ zone D, projects to the DP subarea of the AMMC",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-E,JO-E neurons compute static antenna deflection signals to trigger grooming and wing flapping behaviors.,3,2,Convergence of distinct subpopulations of mechanosensory neurons onto a neural circuit that elicits grooming | Descending neurons coordinate anterior grooming behavior in Drosophila.
JO-EDC,"Mechanosensory neuron subtype of Johnston's organ zone E, projects to the EDC subarea of the AMMC, part of the JO-C/E subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EDM,JO-EDM mechanosensory neurons compute rotational angular velocity from antennal segment movement to stabilize flight orientation.,2,2,Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila | Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EDP,"Mechanosensory neuron subtype of Johnston's organ zone E, projects to the EDP subarea of the AMMC, part of the JO-C/E subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EV,"Mechanosensory neuron subtype of Johnston's organ zone E, projects to the ventralmost EV subarea of the AMMC",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EVL,"Mechanosensory neuron subtype of Johnston's organ zone E, projects to the EVL subarea of the AMMC",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EVM,Computes rotational angular velocity from antennal segment movement to stabilize flight orientation and balance.,2,2,Antennal Mechanosensory Neurons Mediate Wing Motor Reflexes in Flying Drosophila | Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-EVP,"Mechanosensory neuron subtype of Johnston's organ zone E, projects to the EVP subarea of the AMMC, co-expressed with JO-F neurons in JO-F-1 and JO-F-2 driver lines",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-F,"JO-F neurons transform antennal mechanosensory input into grooming and avoidance behaviors, serving as a behavioral output for tactile stimuli.",3,3,A Drosophila computational brain model reveals sensorimotor processing | A leaky integrate-and-fire computational model based on the connectome of the entire adult Drosophila brain reveals insights into sensorimotor processing | Convergence of distinct subpopulations of mechanosensory neurons onto a neural circuit that elicits grooming
JO-FDA,"Mechanosensory neuron subtype of Johnston's organ zone F, projects to the FDA subarea of the AMMC, part of the JO-F subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-FDL,"Mechanosensory neuron subtype of Johnston's organ zone F, projects to the FDL subarea of the AMMC, part of the JO-F subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-FDP,"Mechanosensory neuron subtype of Johnston's organ zone F, projects to the FDP subarea of the AMMC, part of the JO-F subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-FVA,"Mechanosensory neuron subtype of Johnston's organ zone F, projects to the FVA subarea of the AMMC, part of the JO-F subpopulation that elicits antennal grooming and backward locomotion when activated",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-FVL,"Mechanosensory neuron subtype of Johnston's organ zone F, projects to the FDL subarea of the AMMC, part of the JO-F subpopulation",1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
JO-mz,Mechanosensory neuron subtype of Johnston's organ with branches projecting to multiple zones in the AMMC,1,1,Distinct subpopulations of mechanosensory chordotonal organ neurons elicit grooming of the fruit fly antennae
KC,KC neurons encode sparse odor representations and mediate aversive olfactory learning by driving plastic synapses onto MB output neurons to guide approach/avoidance behavior.,7,5,Gap junction networks in mushroom bodies participate in visual learning and memory in Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory learning in adult Drosophila | Lateral Axonal Modulation is Required for Stimulus-Specific Olfactory Conditioning in Drosophila | Pairing-Dependent Plasticity in a Dissected Fly Brain Is Input-Specific and Requires Synaptic CaMKII Enrichment and Nighttime Sleep | Temporally and Spatially Localized PKA Activity within Learning and Memory Circuitry Regulated by Network Feedback
KCab,KCab neurons encode sparse odor representations and mediate middle-term aversive olfactory memory retrieval by regulating PKA activation dynamics.,22,19,"Cyclic nucleotide-induced bidirectional long-term synaptic plasticity in Drosophila mushroom body | Cyclic nucleotide‐induced bidirectional long‐term synaptic plasticity in Drosophila mushroom body | Differential conditioning produces merged long-term memory in Drosophila | Drosophila Middle-Term Memory: Amnesiac is Required for PKA Activation in the Mushroom Bodies, a Function Modulated by Neprilysin 1 | Environmental Light Is Required for Maintenance of Long-Term Memory in Drosophila | Forgotten memory storage and retrieval in Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory conditioning in adult Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory learning in adult Drosophila | Lateral Axonal Modulation is Required for Stimulus-Specific Olfactory Conditioning in Drosophila | Loss of the Schizophrenia-Linked Furin Protein from Drosophila Mushroom Body Neurons Results in Antipsychotic-Reversible Habituation Deficits | Mechanisms underlying homeostatic plasticity in the Drosophila mushroom body in vivo | Memory-like states created by the first ethanol experience are encoded into the Drosophila mushroom body learning and memory circuitry in an ethanol-specific manner | Neural Control of Startle-Induced Locomotion by the Mushroom Bodies and Associated Neurons in Drosophila | PKCδ is an activator of neuronal mitochondrial metabolism that mediates the spacing effect on memory consolidation | Pairing-Dependent Plasticity in a Dissected Fly Brain Is Input-Specific and Requires Synaptic CaMKII Enrichment and Nighttime Sleep | Plasticity-driven individualization of olfactory coding in mushroom body output neurons | Rapid Consolidation to a radish and Protein Synthesis-Dependent Long-Term Memory after Single-Session Appetitive Olfactory Conditioning in Drosophila | Sparse, Decorrelated Odor Coding in the Mushroom Body Enhances Learned Odor Discrimination | Thermal Disruption of Mushroom Body Development and Odor Learning in Drosophila"
KCg-d,"Visually selective Kenyon cell that receives predominant dendritic input from visual projection neurons in the mushroom body accessory calyx, normally evokes hyperpolarization in response to untrained odor cues. After multisensory learning, its distal γ-lobe axon segments gain excitatory response to the trained, reward-paired odour cue.",1,1,Multisensory learning binds neurons into a cross-modal memory engram
KCg-m,"Olfaction-selective Kenyon cell that receives predominant dendritic input from olfactory projection neurons in the mushroom body main calyx. After multisensory learning, its distal γ-lobe axon segments gain excitatory response to the trained, reward-paired colour cue.",1,1,Multisensory learning binds neurons into a cross-modal memory engram
L1,L1 neurons compute ON/OFF contrast signals from photoreceptors to drive motion detection and visual-guided behaviors like water seeking.,28,20,"A Single NPFR Neuropeptide F Receptor Neuron That Regulates Thirst Behaviors in Drosophila | A recurrent neural circuit in Drosophila deblurs visual inputs | A single photoreceptor splits perception and entrainment by cotransmission | Adaptation to visual sparsity enhances responses to infrequent stimuli | Contrast normalization affects response time-course of visual interneurons | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | First-order visual interneurons distribute distinct contrast and luminance information across ON and OFF pathways to achieve stable behavior | Functional Specialization of Parallel Motion Detection Circuits in the Fly | Glutamate Signaling in the Fly Visual System | Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System | Infrequent strong connections constrain connectomic predictions of neuronal function | Inverse-response Ca2+ indicators for optogenetic visualization of neuronal inhibition | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila | Neural circuitry of social learning in Drosophila requires multiple inputs to facilitate inter-species communication | ON selectivity in the Drosophila visual system is a multisynaptic process 2 involving both glutamatergic and GABAergic inhibition 3 4 5 | ON selectivity in the Drosophila visual system is a multisynaptic process involving both glutamatergic and GABAergic inhibition | Serotonergic modulation of visual neurons in Drosophila melanogaster | The Drosophila SK Channel (dSK) Contributes to Photoreceptor Performance by Mediating Sensitivity Control at the First Visual Network | Visual Control of Walking Speed in Drosophila."
L2,L2 cells compute transient contrast signals from photoreceptors to drive motion detection and visual behavior.,15,13,"A recurrent neural circuit in Drosophila deblurs visual inputs | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | First-order visual interneurons distribute distinct contrast and luminance information across ON and OFF pathways to achieve stable behavior | Functional Specialization of Parallel Motion Detection Circuits in the Fly | GABAergic lateral interactions tune the early stages of visual processing in Drosophila. | Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila | Multifaceted luminance gain control beyond photoreceptors in Drosophila | Network Adaptation Improves Temporal Representation of Naturalistic Stimuli in Drosophila Eye: II Mechanisms | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | Serotonergic modulation of visual neurons in Drosophila melanogaster | Visual Control of Walking Speed in Drosophila."
L3,"L3 neurons encode absolute luminance and contrast, providing bidirectional gain control to enable optomotor turning and motion detection behaviors.",13,10,Adaptation to visual sparsity enhances responses to infrequent stimuli | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | First-order visual interneurons distribute distinct contrast and luminance information across ON and OFF pathways to achieve stable behavior | Hue selectivity from recurrent circuitry in Drosophila | Multifaceted luminance gain control beyond photoreceptors in Drosophila | Neural circuitry of social learning in Drosophila requires multiple inputs to facilitate inter-species communication | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | The Drosophila SK Channel (dSK) Contributes to Photoreceptor Performance by Mediating Sensitivity Control at the First Visual Network | Visual Control of Walking Speed in Drosophila.
L4,"L4 neurons integrate lamina inputs to encode brightness decrements and motion, serving as critical feed-forward drivers for dialect learning and OFF-motion vision.",5,5,"Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Glutamate, GABA and Acetylcholine Signaling Components in the Lamina of the Drosophila Visual System | Neural circuit components of the Drosophila OFF motion vision pathway. | Neural circuitry of social learning in Drosophila requires multiple inputs to facilitate inter-species communication"
L5,"L5 neurons transform photoreceptor signals into motion detection outputs, enabling conspecific and threat visual responsiveness.",6,5,Adaptation to visual sparsity enhances responses to infrequent stimuli | Contributions of the 12 neuron classes in the fly lamina to motion vision. | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Neurogenomic diversity enhances collective antipredator performance in Drosophila | Serotonergic modulation of visual neurons in Drosophila melanogaster
LAL073,"This neuron bidirectionally regulates walking ground speed and odor-evoked run length, modulating locomotion to optimize foraging efficiency during odor-guided navigation.",3,2,Inhibitory control explains locomotor statistics in walking Drosophila | Inhibitory control of locomotor statistics in walking Drosophila
LBL40,Mediates hindleg tibia flexion during stance phase of backward walking,1,1,Distributed control of motor circuits for backward walking in Drosophila
LC10,LC10 neurons compute motion-based visual features of small moving objects to guide directed social behaviors like courtship and aggression.,7,5,Cell types and neuronal circuitry underlying female aggression in Drosophila | Neuronal circuitry underlying female aggression in Drosophila | Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila. | Visual Projection Neurons Mediating Directed Courtship in Drosophila. | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LC10a,LC10a neurons compute motion discontinuities to drive reaching behaviors that facilitate social tracking during aggression and courtship.,3,3,Neurons Forming Optic Glomeruli Compute Figure–Ground Discriminations in Drosophila | Social state alters vision using three circuit mechanisms in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LC10c,"Tuned to distinct visual features from LC10a, with heavy input from colour vision pathways",1,1,Social state alters vision using three circuit mechanisms in Drosophila
LC10d,Drives reaching behavior associated with appetitive approach responses,1,1,Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LC11,LC11 neurons compute motion detection for small discrete objects to drive short-timescale freezing behavior in walking Drosophila.,9,7,A functionally ordered visual feature map in the Drosophila brain. | A visuomotor circuit for evasive flight turns in Drosophila. | Feature Integration Drives Probabilistic Behavior in the Drosophila Escape Response. | Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila. | Two brain pathways initiate distinct forward walking programs in Drosophila | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LC12,Detects looming motion and motion discontinuities to trigger aggression or escape behaviors by projecting visual cues to central brain glomeruli.,10,8,A functionally ordered visual feature map in the Drosophila brain. | Constitutive and Conditional Epitope Tagging of Endogenous G-Protein–Coupled Receptors in Drosophila | Feature Integration Drives Probabilistic Behavior in the Drosophila Escape Response. | Neurons Forming Optic Glomeruli Compute Figure–Ground Discriminations in Drosophila | Serotonergic Modulation of Aggression in Drosophila Involves GABAergic and Cholinergic Opposing Pathways. | Serotonin selectively modulates visual responses of object motion detectors in Drosophila | Serotonin selectively modulates visual responses of object motion detectors in Drosophila. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila
LC13,"LC13 neurons compute visual motion detection to transform spot stimuli into avoidance flight turns, serving an ecological function of evading predators.",2,1,A visuomotor circuit for evasive flight turns in Drosophila.
LC15,LC15 neurons compute relative object distance from motion signals to detect small moving objects and modulate self-motion sensitivity.,8,6,A functionally ordered visual feature map in the Drosophila brain. | Predicting visual function by interpreting a neuronal wiring diagram | Serotonin selectively modulates visual responses of object motion detectors in Drosophila | Serotonin selectively modulates visual responses of object motion detectors in Drosophila. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual circuitry for distance estimation in Drosophila.
LC16,This visual projection neuron encodes looming stimuli to compute defensive escape behaviors like backward walking and courtship suppression.,10,8,Differentiation of Theta Visual Motion from Fourier Motion Requires LC16 and R18C12 Neurons in Drosophila | Mating proximity blinds threat perception | Olfactory stimuli and moonwalker SEZ neurons can drive backward locomotion in Drosophila | Two Parallel Pathways Mediate Olfactory-Driven Backward Locomotion | TwoLumps Ascending Neurons Mediate Touch-Evoked Reversal of Walking Direction in Drosophila. | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs | Visual recognition of the anteroposterior female body axis drives spatial elements of male courtship in Drosophila | Visual recognition of the female body axis drives spatial elements of male courtship in Drosophila melanogaster
LC17,LC17 neurons compute looming motion detection to regulate the spatial and temporal aspects of male courtship behavior.,4,4,A functionally ordered visual feature map in the Drosophila brain. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual recognition of the anteroposterior female body axis drives spatial elements of male courtship in Drosophila | Visual recognition of the female body axis drives spatial elements of male courtship in Drosophila melanogaster
LC18,"LC18 neurons compute temporal contrast to detect minute moving objects, serving the ecological function of identifying small prey or threats.",2,2,A functionally ordered visual feature map in the Drosophila brain. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila
LC20,LC20 neurons compute visual information and project it to serve as a test population for validating sparse labeling efficiency.,2,1,SPARC enables genetic manipulation of precise proportions of cells.
LC21,LC21 neurons detect small moving objects and modulate self-motion sensitivity to guide visual tracking and navigation behaviors.,2,2,A functionally ordered visual feature map in the Drosophila brain. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila
LC22,LC22 visual projection neurons compute looming detection to transform sensory input into avoidance flight turns.,3,2,A visuomotor circuit for evasive flight turns in Drosophila. | Activity of a descending neuron associated with visually elicited flight saccades in Drosophila.
LC23,Visual projection neuron,1,1,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila.
LC25,"Detects motion of thin long lines, not edges or full-field drifting gratings",1,1,A functionally ordered visual feature map in the Drosophila brain.
LC26,"Looming object detection, no sensitivity to locomotor gain modulation",1,1,Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila
LC4,LC4 encodes looming angular velocity to drive escape takeoffs and modulates courtship behavior via the giant fiber system.,21,17,A functionally ordered visual feature map in the Drosophila brain. | A new method of recording from the giant fiber of Drosophila melanogaster shows that the strength of its auditory inputs remains constant with age | A visuomotor circuit for evasive flight turns in Drosophila. | Activity of a descending neuron associated with visually elicited flight saccades in Drosophila. | Axon arrival times and physical occupancy establish visual projection neuron integration on developing dendrites in the Drosophila optic glomeruli | Feature Integration Drives Probabilistic Behavior in the Drosophila Escape Response. | Molecular gradients shape synaptic specificity of a visuomotor transformation | Neural Basis for Looming Size and Velocity Encoding in the Drosophila Giant Fiber Escape Pathway. | Search performance and octopamine neuronal signaling mediate parasitoid induced changes in Drosophila oviposition behavior | Sight of parasitoid wasps accelerates sexual behavior and upregulates a micropeptide gene in Drosophila | Synaptic gradients transform object location to action | The Drosophila escape motor circuit shows differential vulnerability to aging linked to functional decay | Tools for Rapid High-Resolution Behavioral Phenotyping of Automatically Isolated Drosophila. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs | Visual recognition of the anteroposterior female body axis drives spatial elements of male courtship in Drosophila | Visual recognition of the female body axis drives spatial elements of male courtship in Drosophila melanogaster
LC6,LC6 neurons compute slow dark looming visual motion to trigger escape takeoff behavior.,7,5,Spatial readout of visual looming in the central brain of Drosophila | Tools for Rapid High-Resolution Behavioral Phenotyping of Automatically Isolated Drosophila. | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs | Whole-brain annotation and multi-connectome cell typing of Drosophila
LC9,"LC9 neurons compute visual features for object tracking and courtship, regulating spatial/temporal aspects of male courtship behavior.",10,8,Neural circuit mechanisms for steering control in walking Drosophila | Neurons Forming Optic Glomeruli Compute Figure–Ground Discriminations in Drosophila | Social state alters vision using three circuit mechanisms in Drosophila | Two brain pathways initiate distinct forward walking programs in Drosophila | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual recognition of the anteroposterior female body axis drives spatial elements of male courtship in Drosophila | Visual recognition of the female body axis drives spatial elements of male courtship in Drosophila melanogaster | Whole-brain annotation and multi-connectome cell typing of Drosophila
LHAD1b2,This neuron integrates olfactory and learned inputs to drive innate approach behavior and polyamine preference in mated females.,5,4,"A distributed dopamine-gated circuit underpins reproductive state-dependent behavior in Drosophila females | A dopamine-gated learning circuit underpins reproductive state-dependent odor preference in Drosophila females | Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body"
LHAD3b1,LHAD3b1 neurons compute asymmetric wingbeat modulation to transform bilateral lateral protocerebrum inputs into controlled yaw turning during flight.,3,2,"Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body"
LHAV1a1,"LHAV1a1 integrates aversive odor signals to compute negative valence, driving innate avoidance behavior during egg-laying.",5,4,"Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output | Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body | Sensory processing reformats odor coding around valence and dynamics"
LHAV2a2,Sexually isomorphic cholinergic output neuron encoding approaching male speed via phasic ON response to dynamic cVA signal,1,1,Generating parallel representations of position and identity in the olfactory system
LHAV4a5,"Lateral horn neuron encoding negative valence, produces ACV-specific transient responses driven by unbalanced DM1-derived inhibition",1,1,Sensory processing reformats odor coding around valence and dynamics
LHAV6a1,LHAV6a1 neurons compute forward locomotion commands independent of valence to drive increased forward movement.,3,2,"Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body"
LHPD2a1,"LHPD2a1 integrates odor and memory inputs to compute valence, driving innate attraction and aversive memory retrieval while modulating flight power for approach behavior.",10,8,"Communication from Learned to Innate Olfactory Processing Centers Is Required for Memory Retrieval in Drosophila | Differential Role for a Defined Lateral Horn Neuron Subset in Naïve Odor Valence in Drosophila | Divergent synaptic dynamics originate parallel pathways for computation and behavior in an olfactory circuit. | Memory retrieval recruits both innate and learned olfactory processing centres in Drosophila | Metabolic constraints on growth explain how developmental temperature scales synaptic connectivity relevant for behavior | Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body | Sensory processing reformats odor coding around valence and dynamics"
LHPD2b1,"Integrates appetitive odor inputs to drive memory retrieval and innate attraction, with a unique projection to the mushroom body calyx for associative learning.",3,2,Communication from Learned to Innate Olfactory Processing Centers Is Required for Memory Retrieval in Drosophila | Memory retrieval recruits both innate and learned olfactory processing centres in Drosophila
LHPV5a1,This neuron encodes transient odor information via short-term plasticity to drive upwind walking surges during rapid odor intensity increases.,3,3,Divergent synaptic dynamics originate parallel pathways for computation and behavior in an olfactory circuit. | Functional and anatomical specificity in a higher olfactory centre | Sensory processing reformats odor coding around valence and dynamics
LHPV5k1,LHPV5k1 neurons compute flight speed modulation by projecting to the central complex to decrease wingbeat frequency during visual stimulation.,3,2,"Neurogenetic dissection of the Drosophila innate olfactory processing center | Neurogenetic dissection of the Drosophila lateral horn reveals major outputs, diverse behavioural functions, and interactions with the mushroom body"
LHPV6a1,"LHPV6a1 neurons compute non-aggressive behavioral outputs, serving ecological roles distinct from aggressive threat or thrusting actions in Drosophila.",2,1,Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila
LHPV6a3,"LHPV6a3 neurons compute non-aggressive behavioral outputs, serving ecological roles distinct from aggressive threat or thrusting actions in Drosophila.",2,1,Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila
LLPC1,"LLPC1 computes front-to-back translational optic flow with opposite directional selectivity to LPC1, serving to encode motion direction for navigation.",2,1,Small-field visual projection neurons detect translational optic flow and support walking control
LLPC2,Encodes upward visual motion,1,1,Small-field visual projection neurons detect translational optic flow and support walking control
LNO2,"LNO2 neurons compute body-centric translational velocity to inhibit lateral velocity tuning, enabling precise steering control during locomotion.",2,1,Transforming representations of movement from body- to world-centric space
LNd,The LNd neuron acts as an evening circadian pacemaker that drives anticipatory locomotor activity peaks and synchronizes behavior to light/dark cycles.,37,31,"A Neural Network Underlying Circadian Entrainment and Photoperiodic Adjustment of Sleep and Activity in Drosophila | A New Rhodopsin Influences Light-dependent Daily Activity Patterns of Fruit Flies | A Series of Suppressive Signals within the Drosophila Circadian Neural Circuit Generates Sequential Daily Outputs. | Allatostatin-C/AstC-R2 Is a Novel Pathway to Modulate the Circadian Activity Pattern in Drosophila. | Circadian control of a sex-specific behaviour in Drosophila | Cryptochrome-Dependent and -Independent Circadian Entrainment Circuits in Drosophila | Dopamine Signaling in Wake-Promoting Clock Neurons Is Not Required for the Normal Regulation of Sleep in Drosophila | Dual PDF Signaling Pathways Reset Clocks Via TIMELESS and Acutely Excite Target Neurons to Control Circadian Behavior | Electrical Hyperexcitation of Lateral Ventral Pacemaker Neurons Desynchronizes Downstream Circadian Oscillators in the Fly Circadian Circuit and Induces Multiple Behavioral Periods | Functional Analysis of Circadian Pacemaker Neurons in Drosophila melanogaster | Hsp90 buffers behavioral variability by regulating Pdf transcription in clock neurons of Drosophila melanogaster. | Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila | Light and dopamine impact two circadian neurons to promote morning wakefulness | Neuropeptides PDF and DH31 hierarchically regulate free-running rhythmicity in Drosophila circadian locomotor activity | Non-canonical Phototransduction Mediates Synchronization of the Drosophila melanogaster Circadian Clock and Retinal Light Responses | Novel Features of Cryptochrome-Mediated Photoreception in the Brain Circadian Clock of Drosophila | Oscillating PDF in termini of circadian pacemaker neurons and synchronous molecular clocks in downstream neurons are not sufficient for sustenance of activity rhythms in constant darkness | PDF and cAMP enhance PER stability in Drosophila clock neurons | Persistence of Morning Anticipation Behavior and High Amplitude Morning Startle Response Following Functional Loss of Small Ventral Lateral Neurons in Drosophila | Phase Coupling of a Circadian Neuropeptide With Rest/Activity Rhythms Detected Using a Membrane-Tethered Spider Toxin | Pigment Dispersing Factor-Dependent and -Independent Circadian Locomotor Behavioral Rhythms | QUASIMODO, a Novel GPI-anchored zona pellucida protein involved in light input to the Drosophila circadian clock. | Reevaluation of Drosophila melanogaster's neuronal circadian pacemakers reveals new neuronal classes | Reorganization of circadian activity and the pacemaker circuit under novel light regimes | Temperature cues are integrated in a flexible circadian neuropeptidergic feedback circuit to remodel sleep-wake patterns in flies | The CCHamide1 Neuropeptide Expressed in the Anterior Dorsal Neuron 1 Conveys a Circadian Signal to the Ventral Lateral Neurons in Drosophila melanogaster | The Ion Transport Peptide Is a New Functional Clock Neuropeptide in the Fruit Fly Drosophila melanogaster | The Narrow Abdomen Ion Channel Complex Is Highly Stable and Persists from Development into Adult Stages to Promote Behavioral Rhythmicity | The Neuronal Circuit of the Dorsal Circadian Clock Neurons in Drosophila melanogaster | The Neuropeptide Pigment-Dispersing Factor Adjusts Period and Phase of Drosophila's Clock | miR-124 Regulates the Phase of Drosophila Circadian Locomotor Behavior"
LPC1,LPC1 neurons compute back-to-front translational optic flow to regulate forward walking speed during self-motion.,5,3,"A high-speed, modular display system for diverse neuroscience applications | Neural mechanisms to exploit positional geometry for collision avoidance | Small-field visual projection neurons detect translational optic flow and support walking control"
LPLC1,LPLC1 neurons compute looming motion features to drive collision avoidance behaviors like slowing and jumping.,11,8,A functionally ordered visual feature map in the Drosophila brain. | A visuomotor circuit for evasive flight turns in Drosophila. | Activity of a descending neuron associated with visually elicited flight saccades in Drosophila. | Axon arrival times and physical occupancy establish visual projection neuron integration on developing dendrites in the Drosophila optic glomeruli | Molecular gradients shape synaptic specificity of a visuomotor transformation | Neural mechanisms to exploit positional geometry for collision avoidance | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LPLC2,This neuron detects looming motion and encodes stimulus size to drive escape behaviors like jumping and flight turns.,17,11,A functionally ordered visual feature map in the Drosophila brain. | A new method of recording from the giant fiber of Drosophila melanogaster shows that the strength of its auditory inputs remains constant with age | A visuomotor circuit for evasive flight turns in Drosophila. | Axon arrival times and physical occupancy establish visual projection neuron integration on developing dendrites in the Drosophila optic glomeruli | Molecular gradients shape synaptic specificity of a visuomotor transformation | Neural Basis for Looming Size and Velocity Encoding in the Drosophila Giant Fiber Escape Pathway. | Synaptic gradients transform object location to action | The Drosophila escape motor circuit shows differential vulnerability to aging linked to functional decay | Ultra-selective looming detection from radial motion opponency | Visual and motor signatures of locomotion dynamically shape a population code for feature detection in Drosophila | Visual projection neurons in the Drosophila lobula link feature detection to distinct behavioral programs
LPLC4,LPLC4 encodes looming visual features and projects to DNp07/DNp10 dendrites to drive escape behaviors.,2,2,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila. | State-dependent decoupling of sensory and motor circuits underlies behavioral flexibility in Drosophila
LPN,"LPN neurons integrate circadian and temperature cues to compute sleep-wake timing, promoting daytime sleep and modulating locomotor activity.",6,3,Reevaluation of Drosophila melanogaster's neuronal circadian pacemakers reveals new neuronal classes | Temperature cues are integrated in a flexible circadian neuropeptidergic feedback circuit to remodel sleep-wake patterns in flies | The lateral posterior clock neurons of Drosophila melanogaster express three neuropeptides and have multiple connections within the circadian clock network and beyond
LPi34,LPi34 cells compute upward-motion-selective inhibition via cross-layer suppression to stabilize visual motion processing and guide flight behavior.,2,1,Multilevel visual motion opponency in Drosophila
LPi43,This direction-selective glutamatergic neuron computes motion-opponent inhibition to sharpen looming selectivity and enhance flow-field sensitivity in visual processing.,6,3,Glutamate Signaling in the Fly Visual System | Multilevel visual motion opponency in Drosophila | Ultra-selective looming detection from radial motion opponency
LPsP,"Dopaminergic neuron, not a source of inhibitory dopaminergic input to SpsP",1,1,Four SpsP neurons are an integrating sleep regulation hub in Drosophila
LT11,Conveys wavelength-specific visual information required for navigation towards blue (410–440 nm) light sources during phototaxis,1,1,Parallel neural pathways in higher visual centers of the Drosophila brain that mediate wavelength-specific behavior
Lai,"Lai neurons integrate photoreceptor input to modulate signal gain and adaptation, serving as an intrinsic feedback mechanism for visual processing.",2,2,"Ca2+-Activated K+ Channels Reduce Network Excitability, Improving Adaptability and Energetics for Transmitting and Perceiving Sensory Information | Contributions of the 12 neuron classes in the fly lamina to motion vision."
Lat,Lat neurons compute visual tracking of mating partners to guide pursuit behavior and validate courtship targets.,2,2,Contributions of the 12 neuron classes in the fly lamina to motion vision. | GABA-mediated inhibition in visual feedback neurons fine-tunes Drosophila male courtship
Lawf1,"Lawf1 neurons compute wide-field feedback signals to suppress orientation responses to flickering stripes, regulating visual processing.",2,2,Contributions of the 12 neuron classes in the fly lamina to motion vision. | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila
Lawf2,"Lawf2 neurons integrate wide-field feedback to modulate orientation sensitivity at specific flicker frequencies, optimizing visual processing for distinct temporal patterns.",2,2,Contributions of the 12 neuron classes in the fly lamina to motion vision. | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila
Li22,"Lobula-intrinsic interneuron, top downstream target of IB112, provides inhibitory input to LC10-group cell type dendrites",1,1,Social state alters vision using three circuit mechanisms in Drosophila
MBON01,"This neuron computes negative valence signals to transform odor associations into avoidance behaviors, serving as a critical output for courtship suppression and reward-based learning.",14,9,Associative learning drives longitudinally graded presynaptic plasticity of neurotransmitter release along axonal compartments | Axonal RNA localization is essential for long-term memory | Cholinergic relay from punishment- to reward-encoding dopamine neurons signals punishment withdrawal as reward in Drosophila | Dopamine-Dependent Plasticity Is Heterogeneously Expressed by Presynaptic Calcium Activity across Individual Boutons of the Drosophila Mushroom Body | Dopaminergic mechanism underlying reward-encoding of punishment omission during reversal learning in Drosophila | Neural circuits for long-term water-reward memory processing in thirsty Drosophila | Persistent activity in a recurrent circuit underlies courtship memory in Drosophila | Postsynaptic plasticity of cholinergic synapses underlies the 2 induction and expression of appetitive and familiarity 3 memories in Drosophila 4 5 6 7 | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe
MBON02,"Releases glutamate required for ARM, has no gap junction connectivity with αβ neurons",1,1,Electrical synapses between mushroom body neurons are critical for consolidated memory retrieval in Drosophila
MBON03,"MBON03 integrates sensory inputs to encode negative valence, driving avoidance behaviors and serving as a long-term memory engram for aversive olfactory stimuli.",8,6,Differential Role for a Defined Lateral Horn Neuron Subset in Naïve Odor Valence in Drosophila | Dopaminergic mechanism underlying reward-encoding of punishment omission during reversal learning in Drosophila | Dopaminergic neurons dynamically update sensory values during navigation | Gap junction networks in mushroom bodies participate in visual learning and memory in Drosophila | Long-term memory requires sequential protein synthesis in three subsets of mushroom body output neurons in Drosophila | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe
MBON05,This neuron computes wake-promoting signals and inhibits sucrose reward responses to mediate innate avoidance and memory forgetting behaviors.,6,5,Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | Control of Sleep by Dopaminergic Inputs to the Drosophila Mushroom Body | Dissecting neural pathways for forgetting in Drosophila olfactory aversive memory | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe
MBON06,"MBON06 conveys appetitive memory signals from β1 to α lobes, modulating output to support long-term memory consolidation and behavioral intent.",4,3,A connectome of a learning and memory center in the adult Drosophila brain | Neural circuit mechanisms linking courtship and reward in Drosophila males. | Response competition between neurons and antineurons in the mushroom body
MBON07,"MBON07 computes appetitive valence to transform sensory inputs into approach behaviors, suppressing turning and promoting crawling toward rewarded odors.",12,9,A Fly’s Eye View of Natural and Drug Reward | A connectome of a learning and memory center in the adult Drosophila brain | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | Circuits for integrating learned and innate valences in the insect brain | Circuits for integrating learnt and innate valences in the fly brain | Cortical column and whole-brain imaging with molecular contrast and nanoscale resolution | Driver lines for studying associative learning in Drosophila | Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement
MBON08,Computes odor-responsive outputs from the medial γ3 compartment to mediate non-associative turning behaviors.,3,2,Driver lines for studying associative learning in Drosophila | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe
MBON09,"This GABAergic neuron integrates sensory inputs to compute odor responses and modulate turning behavior, supporting early long-term memory consolidation and behavioral plasticity.",5,3,Driver lines for studying associative learning in Drosophila | Serotonin Signals Modulate Mushroom Body Output Neurons for Sustaining Water-Reward Long-Term Memory in Drosophila | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe
MBON10,"MBON10 integrates male pheromone cVA to modulate polyamine preference for mating, while its tonic activity suppresses flight to promote rest states.",3,3,A distributed dopamine-gated circuit underpins reproductive state-dependent behavior in Drosophila females | A dopamine-gated learning circuit underpins reproductive state-dependent odor preference in Drosophila females | Extended Flight Bouts Require Disinhibition from GABAergic Mushroom Body Neurons.
MBON11,"This GABAergic output neuron transforms aversive memory signals into behavioral outputs, encoding valence to drive approach or avoidance responses.",34,23,"A GABAergic Feedback Shapes Dopaminergic Input on the Drosophila Mushroom Body to Promote Appetitive Long-Term Memory | A connectome of a learning and memory center in the adult Drosophila brain | Age‐related memory vulnerability to interfering stimuli is caused by gradual loss of MAPK‐dependent protection in Drosophila | Availability of food determines the need for sleep in memory consolidation | Aversive Learning and Appetitive Motivation Toggle Feed-Forward Inhibition in the Drosophila Mushroom Body | Cyclic nucleotide-induced bidirectional long-term synaptic plasticity in Drosophila mushroom body | Cyclic nucleotide‐induced bidirectional long‐term synaptic plasticity in Drosophila mushroom body | Dopamine-Dependent Plasticity Is Heterogeneously Expressed by Presynaptic Calcium Activity across Individual Boutons of the Drosophila Mushroom Body | Dopamine-mediated interactions between short- and long-term memory dynamics | Fragile X Mental Retardation Protein Regulates Activity-Dependent Membrane Trafficking and Trans-Synaptic Signaling Mediating Synaptic Remodeling | Higher-order unimodal olfactory sensory preconditioning in Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory conditioning in adult Drosophila | Inhibitory muscarinic acetylcholine receptors enhance aversive olfactory learning in adult Drosophila | Local 5-HT signaling bi-directionally regulates the coincidence time window for associative learning. | Neural circuit mechanisms linking courtship and reward in Drosophila males. | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics | Olfactory sensory preconditioning in Drosophila: role of memory forgetting in gating S1/S2 associations | Rac1 Impairs Forgetting-Induced Cellular Plasticity in Mushroom Body Output Neurons | Re-evaluation of learned information in Drosophila | Repetitive aggressive encounters generate a long-lasting internal state in Drosophila melanogaster males | The fruit fly, Drosophila melanogaster, as a micro-robotics platform | The neural circuit linking mushroom body parallel circuits induces memory consolidation in Drosophila | Visualization of learning-induced synaptic plasticity in output neurons of the Drosophila mushroom body γ-lobe"
MBON12,"This neuron encodes learned odor valence and approach behavior, while promoting sleep and consolidating long-term memory.",20,13,A neural circuit linking learning and sleep in Drosophila long-term memory | Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | An opposing self-reinforced odor pre-exposure memory produces latent inhibition in Drosophila | Associative learning drives longitudinally graded presynaptic plasticity of neurotransmitter release along axonal compartments | Control of Sleep by Dopaminergic Inputs to the Drosophila Mushroom Body | Differential Role for a Defined Lateral Horn Neuron Subset in Naïve Odor Valence in Drosophila | Dopaminergic mechanism underlying reward-encoding of punishment omission during reversal learning in Drosophila | Dopaminergic neurons dynamically update sensory values during navigation | Individual bitter-sensing neurons in Drosophila exhibit both ON and OFF responses that influence synaptic plasticity | Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement | Re-evaluation of learned information in Drosophila
MBON13,MBON13 inhibits sucrose consumption and suppresses inappropriate motor responses to serve late-phase wLTM consolidation and ethanol preference expression.,6,5,A Fly’s Eye View of Natural and Drug Reward | Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | Serotonin Signals Modulate Mushroom Body Output Neurons for Sustaining Water-Reward Long-Term Memory in Drosophila
MBON14,MBON14 computes aversive memory valence and novelty/familiarity signals to drive avoidance behavior and habituation to repeated odors.,19,15,A connectome of a learning and memory center in the adult Drosophila brain | Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner | An opposing self-reinforced odor pre-exposure memory produces latent inhibition in Drosophila | Dopamine-mediated interactions between short- and long-term memory dynamics | Dopaminergic neurons dynamically update sensory values during olfactory maneuver. | Driver lines for studying associative learning in Drosophila | Flexible specificity of memory in Drosophila depends on a comparison between choices | Forgotten memory storage and retrieval in Drosophila | Long-term memory requires sequential protein synthesis in three subsets of mushroom body output neurons in Drosophila | Long-term optical brain imaging in live adult fruit flies | Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement | Postsynaptic plasticity of cholinergic synapses underlies the 2 induction and expression of appetitive and familiarity 3 memories in Drosophila 4 5 6 7 | Postsynaptic plasticity of cholinergic synapses underlies the induction and expression of appetitive and familiarity memories in Drosophila | Postsynaptic plasticity of cholinergic synapses underlies the induction and expression of appetitive memories in Drosophila | Spaced Training Forms Complementary Long-Term Memories of Opposite Valence in Drosophila
MBON15,Cholinergic output is not required for inhibitory control of inappropriate motor responses to airflow no-go stimulus,1,1,Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner
MBON16,Cholinergic output is not required for inhibitory control of inappropriate motor responses to airflow no-go stimulus,1,1,Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner
MBON17,Cholinergic output is not required for inhibitory control of inappropriate motor responses to airflow no-go stimulus,1,1,Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner
MBON18,MBON18 retrieves aversive olfactory memories and biases approach behavior by relaying plasticity signals to downstream circuits for conditioned avoidance.,17,14,A Neural Circuit Arbitrates between Persistence and Withdrawal in Hungry Drosophila | A neural circuit arbitrates between perseverance and withdrawal in hungry Drosophila | Aberrant dopaminergic activity during consolidation causes age-related memory generalization in Drosophila | Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | Communication from Learned to Innate Olfactory Processing Centers Is Required for Memory Retrieval in Drosophila | Different dopaminergic neurons signal absolute and relative aversive value in the Drosophila mushroom body | Differential coding of absolute and relative aversive value in the Drosophila brain. | Differential conditioning produces merged long-term memory in Drosophila | Dopamine-based mechanism for transient forgetting | Dopamine-mediated interactions between short- and long-term memory dynamics | Response competition between neurons and antineurons in the mushroom body | Spaced Training Forms Complementary Long-Term Memories of Opposite Valence in Drosophila
MBON19,MBON19 neurons read out courtship-reward long-term memory to drive behavioral expression and inhibit inappropriate motor responses to airflow.,2,2,Acetylcholine deficit causes dysfunctional inhibitory control in an aging-dependent manner | Neural circuit mechanisms linking courtship and reward in Drosophila males.
MBON20,GABAergic relay of learned aversive odour signals from the mushroom body to modulate descending avoidance output,1,1,Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output
MBON21,MBON21 computes aversive valence signals to drive avoidance behavior and reduce locomotion speed in response to odors.,2,2,Input Connectivity Reveals Additional Heterogeneity of Dopaminergic Reinforcement in Drosophila | New genetic tools for mushroom body output neurons in Drosophila
MBON29,"Signals aversive valence, drives increased angular turning motion on activation, and avoids activating light",1,1,New genetic tools for mushroom body output neurons in Drosophila
MBON32,"MBON32 integrates lateralized olfactory, thermosensory, and visual signals to compute stimulus-directed steering behavior.",2,1,Neural circuit mechanisms for steering control in walking Drosophila.
MBON33,"Signals appetitive valence, drives attraction to activating light, and induces appetitive olfactory memory",1,1,New genetic tools for mushroom body output neurons in Drosophila
MC61,Conveys wavelength-specific visual information required for navigation towards UV (350 nm) and green (570 nm) light sources during phototaxis,1,1,Parallel neural pathways in higher visual centers of the Drosophila brain that mediate wavelength-specific behavior
MDN,MDN neurons integrate multi-modal sensory inputs to compute and drive backward locomotion as an escape response to threats.,19,18,"A locomotor neural circuit persists and functions similarly in larvae and adult Drosophila | A pair of ascending neurons in the subesophageal zone mediates aversive sensory inputs-evoked backward locomotion in Drosophila larvae | Closed-loop two-photon functional imaging in a freely moving animal | Descending control of motor sequences in Drosophila | Descending networks transform command signals into population motor control | Distributed control of motor circuits for backward walking in Drosophila | Imaging neural activity in the ventral nerve cord of behaving adult Drosophila | Long-term imaging of the ventral nerve cord in behaving adult Drosophila | MDN brain descending neurons coordinately activate backward and inhibit forward locomotion | Microengineered devices enable long-term imaging of the ventral nerve cord in behaving adult Drosophila | Networks of descending neurons transform command-like signals into population-based behavioral control | Neural circuit mechanisms underlying context-specific halting in Drosophila | Olfactory stimuli and moonwalker SEZ neurons can drive backward locomotion in Drosophila | Regulation of coordinated muscular relaxation by a pattern-generating intersegmental circuit | Regulation of coordinated muscular relaxation in Drosophila larvae by a pattern-regulating intersegmental circuit | The Hunchback temporal transcription factor determines interneuron molecular identity, morphology, and presynapse targeting in the Drosophila NB5–2 lineage | Two Parallel Pathways Mediate Olfactory-Driven Backward Locomotion | TwoLumps Ascending Neurons Mediate Touch-Evoked Reversal of Walking Direction in Drosophila."
MN1,"Computes motor output to drive wingbeat frequency and amplitude via muscle contraction, serving flight locomotion.",7,5,Dendritic and Axonal L-Type Calcium Channels Cooperate to Enhance Motoneuron Firing Output during Drosophila Larval Locomotion | Endoplasmic reticulum (ER) lumenal indicators in Drosophila reveal effects of HSP-related mutations on ER calcium dynamics | Gap junctions desynchronize a neural circuit to stabilize insect flight | Motor control of Drosophila feeding behavior | Nonreciprocal homeostatic compensation in Drosophila potassium channel mutants.
MN11D,"Pharyngeal swallowing motor neuron that innervates pharyngeal muscles to pump ingested food from the cibarium into the esophagus, controls ingestion volume and rate",1,1,Connectomics Reveals a Feed-Forward Swallowing Circuit Driving Protein Appetite
MN5,"MN5 neurons compute wingbeat frequency and amplitude via DLM calcium regulation, serving the ecological function of flight control and escape maneuvers.",4,3,Constitutive Activation of Ca2+/Calmodulin-Dependent Protein Kinase II during Development Impairs Central Cholinergic Transmission in a Circuit Underlying Escape Behavior in Drosophila | Drosophila as a Model for MECP2 Gain of Function in Neurons | Gap junctions desynchronize a neural circuit to stabilize insect flight
MN6,MN6 neurons compute labellar extension commands to drive feeding behavior.,3,2,A dedicate sensorimotor circuit enables fine texture discrimination by active touch | Motor control of Drosophila feeding behavior
MN8,Computes labella spreading patterns during PER to regulate olfactory behavior.,2,1,Motor control of Drosophila feeding behavior
MN9,Computes rostrum extension and labellar spreading to transform feeding initiation into proboscis deployment for food ingestion.,7,6,A Drosophila computational brain model reveals sensorimotor processing | A dedicate sensorimotor circuit enables fine texture discrimination by active touch | A leaky integrate-and-fire computational model based on the connectome of the entire adult Drosophila brain reveals insights into sensorimotor processing | Motor control of Drosophila feeding behavior | Taste cues elicit prolonged modulation of feeding behavior in Drosophila | Taste quality and hunger interactions in a feeding sensorimotor circuit
Mi1,Mi1 computes ON-pathway luminance increments and serves as a primary excitatory input to T4 for ON motion detection.,25,18,"A biophysical account of multiplication by a single neuron | Adaptation to visual sparsity enhances responses to infrequent stimuli | Contrast normalization affects response time-course of visual interneurons | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Excitatory and inhibitory neural dynamics jointly tune motion detection. | FlpStop, a tool for conditional gene control in Drosophila | Functional Specialization of Neural Input Elements to the Drosophila ON Motion Detector. | Hue selectivity from recurrent circuitry in Drosophila | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing. | Inverse-response Ca2+ indicators for optogenetic visualization of neuronal inhibition | Manipulating neural dynamics to tune motion detection | ON selectivity in the Drosophila visual system is a multisynaptic process 2 involving both glutamatergic and GABAergic inhibition 3 4 5 | ON selectivity in the Drosophila visual system is a multisynaptic process involving both glutamatergic and GABAergic inhibition | SPARC enables genetic manipulation of precise proportions of cells. | SPARC: a method to genetically manipulate precise proportions of cells | The Emergence of Directional Selectivity in the Visual Motion Pathway of Drosophila. | Using slow frame rate imaging to extract fast receptive fields | Voltage to Calcium Transformation Enhances Direction Selectivity in Drosophila T4 neurons"
Mi15,"Medulla neuron that is both cholinergic and aminergic (expresses vesicular monoamine transporter Vmat), has two descending dendritic branches, arborizes in medulla layer M15",1,1,Coordinated control of neuronal differentiation and wiring by sustained transcription factors
Mi4,Mi4 neurons compute delayed inhibitory signals to suppress non-preferred motion directions and stabilize rotational optomotor responses.,13,8,A biophysical account of multiplication by a single neuron | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Excitatory and inhibitory neural dynamics jointly tune motion detection. | Hue selectivity from recurrent circuitry in Drosophila | Manipulating neural dynamics to tune motion detection | Neural mechanisms to incorporate visual counterevidence in self motion estimation | Neural mechanisms to incorporate visual counterevidence in self-movement estimation. | The Emergence of Directional Selectivity in the Visual Motion Pathway of Drosophila.
Mi9,"Mi9 neurons compute spatiotemporal inhibition to T4, enhancing direction selectivity by suppressing OFF motion and enabling multiplicative nonlinearities in ON pathways.",9,6,"A biophysical account of multiplication by a single neuron | An open platform for visual stimulation of insects | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Glutamate Signaling in the Fly Visual System | Super Bowl, an open platform for visual stimulation of insects | The Emergence of Directional Selectivity in the Visual Motion Pathway of Drosophila."
OA-VPM3,"OA-VPM3 neurons modulate visual processing gain during walking, correlating with forward velocity while remaining non-essential for appetitive olfactory approach behavior.",5,2,Layered reward signaling through octopamine and dopamine in Drosophila | Mapping the Neural Dynamics of Locomotion across the Drosophila Brain
OA-VPM4,"OA-VPM4 neurons suppress odor tracking to prioritize feeding initiation, acting as a behavioral brake when food cues are present.",8,6,A Neural Circuit Arbitrates between Persistence and Withdrawal in Hungry Drosophila | A Subset of Octopaminergic Neurons that promotes Feeding Initiation in Drosophila melanogaster By | A neural circuit arbitrates between perseverance and withdrawal in hungry Drosophila | A subset of octopaminergic neurons that promotes feeding initiation in Drosophila melanogaster | Extended Flight Bouts Require Disinhibition from GABAergic Mushroom Body Neurons. | Layered reward signaling through octopamine and dopamine in Drosophila
OA-VPM5,OA-VPM5 neurons do not compute or transform sensory inputs to drive appetitive olfactory approach or reinforcement behaviors.,3,1,Layered reward signaling through octopamine and dopamine in Drosophila
OA-VUMa2,"OA-VUMa2 neurons transform unconditioned stimulus signals into appetitive reinforcement, serving as a mediator for associative learning in Drosophila.",5,2,Driver lines for studying associative learning in Drosophila | Layered reward signaling through octopamine and dopamine in Drosophila
ORN_DA2,"ORN_DA2 detects geosmin to compute avoidance signals, enabling innate evasion of toxic mold during oviposition.",2,2,Most primary olfactory neurons have individually neutral effects on behavior | Neural circuit basis of aversive odour processing in Drosophila from sensory input to descending output
ORN_DC2,Detect odors that activate the DC2 glomerulus and transmit input specifically to DC2 PNs,1,1,A neural correlate of individual odor preference in Drosophila
ORN_DC3,"ORN_DC3 detects low-concentration farnesol to excite DC3 glomerulus neurons, enabling selective odor detection and behavioral responses.",2,1,Interactions between specialized gain control mechanisms in olfactory processing.
ORN_DL3,ORN_DL3 neurons compute cVA concentration thresholds to regulate male social group dynamics and network structure.,3,3,Aggregation pheromones have a non-linear effect on oviposition behavior in Drosophila melanogaster | Neural circuitry of social learning in Drosophila requires multiple inputs to facilitate inter-species communication | Social interaction and network structure in groups of Drosophila males are shaped by prior social experience and group composition
ORN_DM1,ORN_DM1 neurons compute odorant concentration and identity to mediate innate attraction behaviors via bilateral projection to the antennal lobe.,2,2,Asymmetric neurotransmitter release enables rapid odor lateralization in Drosophila | Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_DM2,"ORN_DM2 computes repellent detection and transforms sensory input into aversive behavior, modulating attraction based on co-activation.",2,2,Extremely Sparse Olfactory Inputs Are Sufficient to Mediate Innate Aversion in Drosophila | Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_DM4,Not required for attraction to 3 p.p.m. apple cider vinegar,1,1,Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_DM5,"Mediates aversion to high concentration apple cider vinegar, and aversion to ethyl butyrate",1,1,Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_DM6,"Responds to pentanoic acid, projects bilaterally from the antenna to the DM6 glomerulus of the antennal lobe on both brain hemispheres",1,1,Asymmetric neurotransmitter release enables rapid odor lateralization in Drosophila
ORN_VA1d,Sense the courtship-related pheromones methyl palmitate (MP) and methyl myristate (MM),1,1,Rewiring an olfactory circuit by altering cell-surface combinatorial code
ORN_VA1v,Sense the fly cuticular pheromone PA that promotes male courtship behavior,1,1,Rewiring an olfactory circuit by altering cell-surface combinatorial code
ORN_VA2,Mediates innate attraction to low concentration apple cider vinegar,1,1,Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_VM2,"ORN_VM2 detects ethyl butyrate and relays olfactory input to the central brain, supporting odor-guided behaviors without being essential for vinegar attraction.",2,2,Notch Is Required in Adult Drosophila Sensory Neurons for Morphological and Functional Plasticity of the Olfactory Circuit | Select Drosophila glomeruli mediate innate olfactory attraction and aversion
ORN_VM6l,"ORN_VM6l detects ammonia and amines to encode odor identity, enabling behavioral responses to these chemical cues.",2,2,Chemoreceptor co-expression in Drosophila melanogaster olfactory neurons | Widespread Polymodal Chemosensory Receptor Expression in Drosophila Olfactory Neurons
ORN_VM6m,"Mediate detection of ammonia/amine odorants, provide peripheral input from the sacculus to the VM6 ammonia/amine circuit",1,1,Widespread Polymodal Chemosensory Receptor Expression in Drosophila Olfactory Neurons
ORN_VM6v,"Mediate detection of ammonia/amine odorants, provide peripheral input from ac1 coeloconic sensilla to the VM6 ammonia/amine circuit",1,1,Widespread Polymodal Chemosensory Receptor Expression in Drosophila Olfactory Neurons
PAM01,This dopaminergic neuron computes reward and aversion memory signals in the mushroom body to drive courtship conditioning and extinction behaviors.,12,6,Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Circadian clock disruption promotes the degeneration of dopaminergic neurons | Input Connectivity Reveals Additional Heterogeneity of Dopaminergic Reinforcement in Drosophila | Neuronal reactivation during post-learning sleep consolidates long-term memory in Drosophila | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics | Persistent activity in a recurrent circuit underlies courtship memory in Drosophila
PAM02,PAM02 neurons encode reward value to drive extinction of aversive associations and inhibit water memory expression during hunger states.,7,3,A neural mechanism for deprivation state-specific expression of relevant memories in Drosophila | Dopaminergic mechanism underlying reward-encoding of punishment omission during reversal learning in Drosophila | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics
PAM03,Provides acute appetitive reinforcement signal during feeding,1,1,Optogenetic induction of appetitive and aversive taste memories in Drosophila
PAM05,PAM05 neurons compute odor-dependent value plasticity to drive hunger-driven sugar memory and bias flight navigation.,4,2,A neural mechanism for deprivation state-specific expression of relevant memories in Drosophila | Dopaminergic neurons dynamically update sensory values during navigation
PAM06,PAM06 neurons integrate sensory inputs in mushroom body convergence zones to modulate behavior via lateral horn projections.,2,2,Communication from Learned to Innate Olfactory Processing Centers Is Required for Memory Retrieval in Drosophila | Memory retrieval recruits both innate and learned olfactory processing centres in Drosophila
PAM08,PAM08 neurons encode reward signals to transform sensory inputs into short-term memory and motor control for appetitive behaviors.,8,6,A Fly’s Eye View of Natural and Drug Reward | Appetitive Memory with Survival Benefit Is Robust Across Aging in Drosophila | Context-Dependent Representations of Movement in Drosophila Dopaminergic Reinforcement Pathways | Individual bitter-sensing neurons in Drosophila exhibit both ON and OFF responses that influence synaptic plasticity | Neural circuits for long-term water-reward memory processing in thirsty Drosophila | Neural correlates of water reward in thirsty Drosophila
PAM10,PAM10 neurons compute reward signals to drive positive valence and modify olfactory learning for appetitive behavior.,3,3,"Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Dopamine neurons that inform Drosophila olfactory memory have distinct, acute functions driving attraction and aversion | Response competition between neurons and antineurons in the mushroom body"
PAM11,PAM11 neurons compute reward value and valence signals to drive appetitive long-term memory formation and modulate food choice behaviors.,20,14,"A Fly’s Eye View of Natural and Drug Reward | A connectome of a learning and memory center in the adult Drosophila brain | A neural signature of choice under sensory conflict in Drosophila | A neuronal ensemble encoding adaptive choice during sensory conflict in Drosophila | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | Activation of specific mushroom body output neurons inhibits proboscis extension and sucrose consumption | Appetitive Memory with Survival Benefit Is Robust Across Aging in Drosophila | Circadian clock disruption promotes the degeneration of dopaminergic neurons | Circadian clock disruption promotes the degeneration of dopaminergic neurons in male Drosophila | Consolidation of Sleep-Dependent Appetitive Memory Is Mediated by a Sweet-Sensing Circuit | Distinct dopamine neurons mediate reward signals for short- and long-term memories | Dopamine neurons that inform Drosophila olfactory memory have distinct, acute functions driving attraction and aversion | Dopaminergic neurons write and update memories with cell-type-specific rules | Optogenetic induction of appetitive and aversive taste memories in Drosophila"
PAM12,"PAM12 neurons encode valence via bidirectional activity to modulate mushroom body learning, driving behavioral responses to reward and aversive stimuli.",10,6,Circadian clock disruption promotes the degeneration of dopaminergic neurons | Closed-loop optogenetic activation of peripheral or central neurons modulates feeding in freely moving Drosophila | Context-Dependent Representations of Movement in Drosophila Dopaminergic Reinforcement Pathways | Spaced Training Forms Complementary Long-Term Memories of Opposite Valence in Drosophila | Suppression of Dopamine Neurons Mediates Reward | The STROBE: a system for closed-looped optogenetic control of freely feeding flies
PEG,PEG neurons compute head direction signals to stabilize orientation in darkness and detect polyamine/yeast stimuli to guide oviposition site selection.,4,4,Ionotropic Chemosensory Receptors Mediate the Taste and Smell of Polyamines | The Neuroanatomical Ultrastructure and Function of a Biological Ring Attractor. | The neuroanatomical ultrastructure and function of a biological ring attractor | The neuronal logic of how internal states control food choice
PEN,"PEN neurons compute angular velocity and heading to drive E-PG population signals, enabling orientation tracking and rotational behavior.",7,4,"A Multi-regional Network Encoding Heading and Steering Maneuvers in Drosophila. | A neural heading estimate is compared with an internal goal to guide oriented navigation | Angular velocity integration in a fly heading circuit | Temporal identity establishes columnar neuron morphology, connectivity, and function in a Drosophila navigation circuit"
PEN_a(PEN1),"PEN_a neurons integrate rotational velocity to modulate heading activity bump position, enabling direction-specific updates for head direction representation.",4,2,A rotational velocity estimate constructed through visuomotor competition updates the fly’s neural compass | Neural circuit mechanisms for steering control in walking Drosophila.
PEN_b(PEN2),"PEN_b neurons integrate rotational velocity to drive EPG bump updates for head direction, while promoting wakefulness during sleep regulation.",6,2,A rotational velocity estimate constructed through visuomotor competition updates the fly’s neural compass | Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
PFGs,PFGs compute sleep-promoting signals via tyramine to regulate sleep duration and timing in a sex-specific manner.,5,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
PFL1,"PFL1 acts as a morphological control for steering computations, serving as a non-contributory baseline for ipsilateral turning behavior.",2,1,Converting an allocentric goal into an egocentric steering signal
PFL2,PFL2 neurons compute steering gain based on goal deviation to drive rotational speed and backward stepping during navigation.,2,2,Neural circuit mechanisms for steering control in walking Drosophila. | Transforming a head direction signal into a goal-oriented steering command
PFL3,PFL3 neurons compute heading-error signals by integrating allocentric and goal signals to drive egocentric steering commands for compass-directed navigation.,6,3,Converting an allocentric goal into an egocentric steering signal | Neural circuit mechanisms for steering control in walking Drosophila | Neural circuit mechanisms for steering control in walking Drosophila.
PFNa,"Robustly tuned to ipsilateral airflow direction (~45° from midline in the hemisphere of the cell body), forms orthogonal airflow basis vector pair with contralateral hemisphere population, no map of all airflow directions",1,1,Encoding and control of orientation to airflow by a set of Drosophila fan-shaped body neurons
PFNd,PFNd neurons compute a world-centric heading map scaled by translational velocity to guide navigation and locomotion.,2,1,Transforming representations of movement from body- to world-centric space
PFNm,"Robustly tuned to ipsilateral airflow direction, with olfactory suppression of airflow-evoked responses",1,1,Encoding and control of orientation to airflow by a set of Drosophila fan-shaped body neurons
PFNp,Regulate variance of left-right locomotor handedness (turn bias) across the population,1,1,Neuronal control of locomotor handedness in Drosophila
PFNv,"PFNv computes world-centric heading and velocity-transformed maps to encode backward/contralateral navigation, serving as a complementary directional signal for locomotion control.",2,1,Transforming representations of movement from body- to world-centric space
PLP219,PLP219 neurons compute collision avoidance signals from LPLC1 to drive motor slowing and collision avoidance behaviors.,2,1,Neural mechanisms to exploit positional geometry for collision avoidance
PPL101,This dopaminergic neuron computes aversive and appetitive reinforcement values to transform sensory inputs into odor memory consolidation and behavioral tracking.,28,22,A Neural Circuit Arbitrates between Persistence and Withdrawal in Hungry Drosophila | A neural circuit arbitrates between perseverance and withdrawal in hungry Drosophila | A neural mechanism for deprivation state-specific expression of relevant memories in Drosophila | Availability of food determines the need for sleep in memory consolidation | Cyclic nucleotide-induced bidirectional long-term synaptic plasticity in Drosophila mushroom body | Cyclic nucleotide‐induced bidirectional long‐term synaptic plasticity in Drosophila mushroom body | Different Kenyon Cell Populations Drive Learned Approach and Avoidance in Drosophila | Different dopaminergic neurons signal absolute and relative aversive value in the Drosophila mushroom body | Differential coding of absolute and relative aversive value in the Drosophila brain. | Dopamine-Dependent Plasticity Is Heterogeneously Expressed by Presynaptic Calcium Activity across Individual Boutons of the Drosophila Mushroom Body | Dopamine-mediated interactions between short- and long-term memory dynamics | Dopaminergic neurons write and update memories with cell-type-specific rules | Drosophila Learn Opposing Components of a Compound Food Stimulus | Input Connectivity Reveals Additional Heterogeneity of Dopaminergic Reinforcement in Drosophila | Neural Control of Startle-Induced Locomotion by the Mushroom Bodies and Associated Neurons in Drosophila | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics | Optogenetic induction of appetitive and aversive taste memories in Drosophila | Reinforcement signaling of punishment versus relief in fruit flies | Repetitive aggressive encounters generate a long-lasting internal state in Drosophila melanogaster males | Response competition between neurons and antineurons in the mushroom body | Satiation State-dependent Dopaminergic Control of Food Seeking in Drosophila | Three Dopamine Pathways Induce Aversive Odor Memories with Different Stability
PPL103,PPL103 encodes aversive value and shock intensity to drive long-term memory consolidation and modulate feeding decisions via the mushroom body.,25,16,A neural mechanism for deprivation state-specific expression of relevant memories in Drosophila | A neural signature of choice under sensory conflict in Drosophila | A neuronal ensemble encoding adaptive choice during sensory conflict in Drosophila | Activation of specific mushroom body output neurons inhibits proboscis extension and feeding behavior | An opposing self-reinforced odor pre-exposure memory produces latent inhibition in Drosophila | Availability of food determines the need for sleep in memory consolidation | Different dopaminergic neurons signal absolute and relative aversive value in the Drosophila mushroom body | Dopaminergic mechanism underlying reward-encoding of punishment omission during reversal learning in Drosophila | Dopaminergic neurons dynamically update sensory values during navigation | Drosophila Learn Opposing Components of a Compound Food Stimulus | Flexible specificity of memory in Drosophila depends on a comparison between choices | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics | Re-evaluation of learned information in Drosophila | Reinforcement signaling of punishment versus relief in fruit flies | The neural circuit linking mushroom body parallel circuits induces memory consolidation in Drosophila | Three Dopamine Pathways Induce Aversive Odor Memories with Different Stability
PPL104,Encodes innate odor novelty,1,1,Dopamine-mediated interactions between short- and long-term memory dynamics
PPL105,PPL105 encodes relative aversive value by integrating innate and learned signals to drive punishment reinforcement for long-term memory formation.,6,5,Different dopaminergic neurons signal absolute and relative aversive value in the Drosophila mushroom body | Dopamine-mediated interactions between short- and long-term memory dynamics | Reinforcement signaling of punishment versus relief in fruit flies | Response competition between neurons and antineurons in the mushroom body | The neural circuit linking mushroom body parallel circuits induces memory consolidation in Drosophila
PPL106,This dopaminergic neuron encodes aversive value to gate long-term memory formation and modulate food choice decisions.,15,11,A connectome of a learning and memory center in the adult Drosophila brain | A neural signature of choice under sensory conflict in Drosophila | A neuronal ensemble encoding adaptive choice during sensory conflict in Drosophila | An opposing self-reinforced odor pre-exposure memory produces latent inhibition in Drosophila | Dopamine-mediated interactions between short- and long-term memory dynamics | Dopaminergic neurons dynamically update sensory values during olfactory maneuver. | Dopaminergic neurons write and update memories with cell-type-specific rules | Flexible specificity of memory in Drosophila depends on a comparison between choices | Forgotten memory storage and retrieval in Drosophila | Nitric oxide acts as a cotransmitter in a subset of dopaminergic neurons to diversify memory dynamics | Re-evaluation of learned information in Drosophila
PPM1201,"PPM1201 neurons compute locomotion initiation signals via dopaminergic transmission to the AL, serving as a behavioral trigger for movement.",2,1,Differential dopaminergic modulation of the antennal lobe of Drosophila melanogaster
PSI,PSI neurons relay giant fiber signals to dorsal longitudinal motor neurons to drive wing muscle contraction for escape flight initiation.,23,13,"A Novel Role for Ecdysone in Drosophila Conditioned Behavior: Linking GPCR-Mediated Non-canonical Steroid Action to cAMP Signaling in the Adult Brain | Constitutive Activation of Ca2+/Calmodulin-Dependent Protein Kinase II during Development Impairs Central Cholinergic Transmission in a Circuit Underlying Escape Behavior in Drosophila | Distinct Aging-Vulnerable and -Resilient Trajectories of Specific Motor Circuit Functions in Oxidation- and Temperature-Stressed Drosophila | Divergent neural circuits for proprioceptive and exteroceptive sensing of the Drosophila leg | Electrophysiological recordings from the Drosophila giant fiber system (GFS). | Mutations altering synaptic connectivity between identified neurons in Drosophila | Neuronal Lamin regulates motor circuit integrity and controls motor function and lifespan | Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit | Postnatal Increases in Axonal Conduction Velocity of an Identified Drosophila Interneuron Require Fast Sodium, L-Type Calcium and Shaker Potassium Channels | Reduced insulin signaling maintains electrical transmission in a neural circuit in aging flies | Targeted Expression of Truncated Glued Disrupts Giant Fiber Synapse Formation in Drosophila | The Drosophila escape motor circuit shows differential vulnerability to aging linked to functional decay | The Nicotinic Acetylcholine Receptor Dα7 Is Required for an Escape Behavior inDrosophila"
PVLP024,Putative GABAergic neuron,1,1,Activity of a descending neuron associated with visually elicited flight saccades in Drosophila.
PVLP112,"PVLP112 integrates LPLC1 inputs to modulate downstream processing, supporting collision avoidance behaviors without being essential for slowing responses.",2,1,Neural mechanisms to exploit positional geometry for collision avoidance
R1-6,R1-6 photoreceptors compute broadband luminance and contrast signals to drive motion detection and stochastic locomotion bursts for visually-guided behavior.,8,6,A Stochastic Burst Follows the Periodic Morning Peak in Individual Drosophila Locomotion | Daytime colour preference in Drosophila depends on the circadian clock and TRP channels | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Fly Photoreceptors Demonstrate Energy-Information Trade-Offs in Neural Coding | Rapid Release of Ca2+ from Endoplasmic Reticulum Mediated by Na+/Ca2+ Exchange | Selective Histamine Uptake Rescues Photo- and Mechanoreceptor Function of Histidine Decarboxylase-Deficient DrosophilaMutant
R1-R6,R1-R6 photoreceptors compute broadband luminance and motion signals to drive optomotor responses and circadian entrainment behaviors.,9,9,"Color Processing in the Early Visual System of Drosophila. | Contribution of photoreceptor subtypes to spectral wavelength preference in Drosophila | Drosophila LAR regulates R1-R6 and R7 target specificity in the visual system. | GABAergic lateral interactions tune the early stages of visual processing in Drosophila. | Genetic dissection reveals two separate retinal substrates for polarization vision in Drosophila. | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing. | Motion vision is independent of color in Drosophila | Network Adaptation Improves Temporal Representation of Naturalistic Stimuli in Drosophila Eye: II Mechanisms | The HisCl1 histamine receptor acts in photoreceptors to synchronize Drosophila behavioral rhythms with light-dark cycles"
R7,R7 neurons compute UV spectral contrast to regulate sleep-wake cycles and mediate orientation behaviors.,8,7,A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Communication Among Photoreceptors and the Central Clock Affects Sleep Profile | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Drosophila LAR regulates R1-R6 and R7 target specificity in the visual system. | Motion vision is independent of color in Drosophila | The neural substrate of spectral preference in Drosophila. | The transcription factor SoxD controls neuronal guidance in the Drosophila visual system
R7p,"The R7p neuron computes UV spectral signals for color-opponent processing, mediating phototaxis and ventral UV polarotaxis behaviors.",5,5,Color Processing in the Early Visual System of Drosophila. | Contribution of photoreceptor subtypes to spectral wavelength preference in Drosophila | Ectopic expression of ultraviolet-rhodopsins in the blue photoreceptor cells of Drosophila: visual physiology and photochemistry of transgenic animals | Genetic dissection reveals two separate retinal substrates for polarization vision in Drosophila. | Horizontal-cell like Dm9 neurons in Drosophila modulate photoreceptor output to supply multiple functions in early visual processing
R7y,"The R7y neuron computes UV and blue spectral signals for color-opponent processing, supporting phototaxis and color vision behaviors.",4,4,Color Processing in the Early Visual System of Drosophila. | Contribution of photoreceptor subtypes to spectral wavelength preference in Drosophila | Genetic dissection reveals two separate retinal substrates for polarization vision in Drosophila. | Horizontal-cell like Dm9 neurons in Drosophila modulate photoreceptor output to supply multiple functions in early visual processing
R8,"R8 photoreceptors compute blue-green spectral contrast and circadian light input to regulate sleep, modulate activity peaks, and drive phototaxis behavior.",19,15,A New Rhodopsin Influences Light-dependent Daily Activity Patterns of Fruit Flies | A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Activity-dependent endocytosis of Wingless regulates synaptic plasticity in the Drosophila visual system. | Anatomical Reconstruction and Functional Imaging Reveal an Ordered Array of Skylight Polarization Detectors in Drosophila | Communication Among Photoreceptors and the Central Clock Affects Sleep Profile | Daytime colour preference in Drosophila depends on the circadian clock and TRP channels | Drosophila LAR regulates R1-R6 and R7 target specificity in the visual system. | High-speed imaging of light-induced photoreceptor microsaccades in compound eyes | Motion vision is independent of color in Drosophila | Neural circuits underlying colour vision and visual memory in Drosophila melanogaster | Non-canonical Phototransduction Mediates Synchronization of the Drosophila melanogaster Circadian Clock and Retinal Light Responses | Photoreceptor-derived activin promotes dendritic termination and restricts the receptive fields of first-order interneurons in Drosophila. | The Conserved IgSF9 Protein Borderless Regulates Axonal Transport of Presynaptic Components and Color Vision in Drosophila | The neural substrate of spectral preference in Drosophila. | The transcription factor SoxD controls neuronal guidance in the Drosophila visual system
R8p,"R8p cells compute blue spectral input for color-opponent processing, mediating blue spectral attractiveness and ventral green polarotaxis behaviors.",4,4,Color Processing in the Early Visual System of Drosophila. | Contribution of photoreceptor subtypes to spectral wavelength preference in Drosophila | Genetic dissection reveals two separate retinal substrates for polarization vision in Drosophila. | Horizontal-cell like Dm9 neurons in Drosophila modulate photoreceptor output to supply multiple functions in early visual processing
R8y,"R8y cells compute green spectral signals for color-opponent processing, supporting color preference and visual discrimination behaviors.",4,4,Color Processing in the Early Visual System of Drosophila. | Contribution of photoreceptor subtypes to spectral wavelength preference in Drosophila | Genetic dissection reveals two separate retinal substrates for polarization vision in Drosophila. | Horizontal-cell like Dm9 neurons in Drosophila modulate photoreceptor output to supply multiple functions in early visual processing
SAG,SAG neurons relay sex peptide signals from abdominal ganglia to the brain to suppress mating receptivity and drive post-mating behaviors.,13,8,Female-specific myoinhibitory peptide neurons regulate mating receptivity in Drosophila melanogaster | Internal amino acid state modulates yeast taste neurons to support protein homeostasis in Drosophila | Long-term neuropeptide modulation of female sexual drive via the TRP channel in Drosophila melanogaster | Mating activates neuroendocrine pathways signaling hunger in Drosophila females | Modulation and Neural Correlates of Postmating Sleep Plasticity in Drosophila Females | Neural circuit mechanisms of sexual receptivity in Drosophila females | Ovipositor Extrusion Promotes the Transition from Courtship to Copulation and Signals Female Acceptance in Drosophila melanogaster. | The insect somatostatin pathway gates vitellogenesis progression during reproductive maturation and the post-mating response
SIFa,"SIFa neurons integrate metabolic and social cues to compute behavioral timing and energy balance, regulating mating duration, food intake, and sleep.",9,6,A Conserved Circadian Function for the Neurofibromatosis 1 Gene | Differential dopaminergic modulation of the antennal lobe of Drosophila melanogaster | Neuropeptide relay between SIFa signaling controls the experience-dependent mating duration of male Drosophila | Neuropeptide-mediated synaptic plasticity regulates context-dependent mating behaviors in Drosophila | Peptidergic neurons with extensive branching orchestrate the internal states and energy balance of male Drosophila melanogaster | SIFa peptidergic neurons orchestrate the internal states and energy balance of male Drosophila melanogaster
SLP316,SLP316 integrates pacemaker input to compute intrinsic circadian period and modulates daytime sleep/wake balance for locomotor activity timing.,5,2,Synaptic Targets of Circadian Clock Neurons Influence Core Clock Parameters | Synaptic targets of circadian clock neurons influence core clock parameters
SMP054,"GABAergic interneuron, intermediary between aIPg/pC1d/e and TuTuA_2 mediating indirect inhibition of TuTuA_2",1,1,Social state alters vision using three circuit mechanisms in Drosophila
SMP092,SMP092 neurons compute a speed-reduction signal that modulates ground velocity during locomotion without altering turning behavior.,3,2,Inhibitory control explains locomotor statistics in walking Drosophila | Inhibitory control of locomotor statistics in walking Drosophila
SMP108,SMP108 integrates glutamatergic and dopaminergic inputs to compute cholinergic outputs that drive appetitive memory formation and upwind locomotion.,4,2,Driver lines for studying associative learning in Drosophila | Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement
SMP232,"Sleep-promoting circadian neuron that integrates temperature and light signals to regulate nocturnal sleep and E peak offset, receives inhibitory input from DN1as",1,1,Dynamic encoding of temperature in the central circadian circuit coordinates physiological activities
SMP353,"UpWiN subtype that receives direct synaptic input from MBON-α1, does not receive direct input from MBON-α3, has indirect input via UpWiN interconnections",1,1,Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement
SMP354,"UpWiN subtype that receives direct synaptic input from both MBON-α1 and MBON-α3, the primary valence-integrating UpWiN population",1,1,Neural circuit mechanisms for transforming learned olfactory valences into wind-oriented movement
SMP368,"Computes circadian timing signals to drive wakefulness, serving as a central clock output for behavioral arousal.",4,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
SMP531,"Computes circadian timing signals to drive wakefulness, serving as a central clock output that promotes arousal via the central complex.",4,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
Sm31,"GABAergic large medulla tangential neuron, forms recurrent connections between Tm neurons, pre- and postsynaptic to Tm5a, Tm5b, and Tm20",1,1,Hue selectivity from recurrent circuitry in Drosophila
Sm40,"GABAergic large medulla tangential neuron, forms recurrent connections between Tm neurons, receives input from Tm5a/Tm5b/Tm5c and sends output to Tm5a and Tm5b",1,1,Hue selectivity from recurrent circuitry in Drosophila
SpsP,SpsP neurons compute body-centric translational velocity to inhibit forward motion and integrate sleep drive with navigation signals.,3,2,Four SpsP neurons are an integrating sleep regulation hub in Drosophila | Transforming representations of movement from body- to world-centric space
T1,"T1 neurons integrate visual input to compute orientation-specific responses, enhancing behavioral detection of flickering stimuli.",3,3,Contributions of the 12 neuron classes in the fly lamina to motion vision. | Lamina feedback neurons regulate the bandpass property of the flicker‐induced orientation response in Drosophila | Serotonergic modulation of visual neurons in Drosophila melanogaster
T2,"T2 neurons compute size-tuned, fast-adapting visual signals to detect small moving objects and drive downstream motor circuits.",3,2,Neural mechanisms to exploit positional geometry for collision avoidance | Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila.
T2a,Small-field visual feature detector responding to low-speed luminance-defined bar motion,1,1,Columnar neurons support saccadic bar tracking in Drosophila
T3,T3 neurons detect small moving objects to drive saccadic tracking behavior by providing excitatory input to downstream visual centers.,4,3,Columnar neurons support saccadic bar tracking in Drosophila | Neural mechanisms to exploit positional geometry for collision avoidance | Object-Displacement-Sensitive Visual Neurons Drive Freezing in Drosophila.
T4c,"T4c neurons compute upward motion direction selectivity via opponent inhibition, serving as the primary ON pathway input for motion detection in the fly visual system.",3,2,Multilevel visual motion opponency in Drosophila | Voltage to Calcium Transformation Enhances Direction Selectivity in Drosophila T4 neurons
T4d,"T4d neurons compute downward motion direction selectivity by projecting to LPLC2, enabling visual tracking of falling objects.",2,2,Molecular gradients shape synaptic specificity of a visuomotor transformation | Multilevel visual motion opponency in Drosophila
T5b,"Direction-selective motion input to LPLC1, tuned to back-to-front motion",1,1,Neural mechanisms to exploit positional geometry for collision avoidance
T5c,T5c neurons compute directional tuning for upward luminance decrement motion to drive optomotor steering responses.,2,2,Columnar cholinergic neurotransmission onto T5 cells of Drosophila | Neural mechanisms to exploit positional geometry for collision avoidance
T5d,"Direction-selective motion input to LPLC1, tuned to downward motion",1,1,Neural mechanisms to exploit positional geometry for collision avoidance
TRN_VP2,First-order heating-responsive sensory input to the VP2 glomerulus of the antennal lobe,1,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
TTMn,This motor neuron transforms GFI input into TTM muscle contraction to power the fast jump phase of escape behavior.,13,8,"Constitutive Activation of Ca2+/Calmodulin-Dependent Protein Kinase II during Development Impairs Central Cholinergic Transmission in a Circuit Underlying Escape Behavior in Drosophila | Electrophysiological recordings from the Drosophila giant fiber system (GFS). | Neuronal Lamin regulates motor circuit integrity and controls motor function and lifespan | Newly Identified Electrically Coupled Neurons Support Development of the Drosophila Giant Fiber Model Circuit | Postnatal Increases in Axonal Conduction Velocity of an Identified Drosophila Interneuron Require Fast Sodium, L-Type Calcium and Shaker Potassium Channels | Reduced insulin signaling maintains electrical transmission in a neural circuit in aging flies | Shaking B Mediates Synaptic Coupling between Auditory Sensory Neurons and the Giant Fiber of Drosophila melanogaster | Targeted Expression of Truncated Glued Disrupts Giant Fiber Synapse Formation in Drosophila"
Tm1,"Tm1 computes OFF-motion signals via temporal filtering to transform luminance changes into excitatory input for T5, enabling direction-selective motion detection.",17,12,"Adaptation to visual sparsity enhances responses to infrequent stimuli | Columnar cholinergic neurotransmission onto T5 cells of Drosophila | Comprehensive Characterization of the Major Presynaptic Elements to the Drosophila OFF Motion Detector. | Contrast normalization affects response time-course of visual interneurons | Coordinated control of neuronal differentiation and wiring by sustained transcription factors | Flexible filtering by neural inputs supports motion computation across states and stimuli. | FlpStop, a tool for conditional gene control in Drosophila | Linear Summation Underlies Direction Selectivity in Drosophila. | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | State and stimulus dependence reconcile motion computation and the Drosophila connectome | The physiological basis for contrast opponency in motion computation in Drosophila | The physiological basis for the computation of direction selectivity in the Drosophila OFF pathway"
Tm2,Tm2 neurons compute transient OFF-motion signals via temporal filtering to drive direction-selective T5 motion detection.,17,13,Adaptation to visual sparsity enhances responses to infrequent stimuli | Columnar cholinergic neurotransmission onto T5 cells of Drosophila | Comprehensive Characterization of the Major Presynaptic Elements to the Drosophila OFF Motion Detector. | Contrast normalization affects response time-course of visual interneurons | Coordinated control of neuronal differentiation and wiring by sustained transcription factors | Flexible filtering by neural inputs supports motion computation across states and stimuli. | Linear Summation Underlies Direction Selectivity in Drosophila. | Neural circuit components of the Drosophila OFF motion vision pathway. | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | Photoreceptor-derived activin promotes dendritic termination and restricts the receptive fields of first-order interneurons in Drosophila. | State and stimulus dependence reconcile motion computation and the Drosophila connectome | The physiological basis for contrast opponency in motion computation in Drosophila | The physiological basis for the computation of direction selectivity in the Drosophila OFF pathway
Tm20,"Tm20 neurons compute sparse, hue-selective chromatic signals from R8 photoreceptors to drive motion detection and image-forming behavior.",4,3,A single photoreceptor splits perception and entrainment by cotransmission | Hue selectivity from recurrent circuitry in Drosophila | Photoreceptor-derived activin promotes dendritic termination and restricts the receptive fields of first-order interneurons in Drosophila.
Tm29,Spectral preference (UV/blue selective),1,1,Infrequent strong connections constrain connectomic predictions of neuronal function
Tm3,Tm3 computes transient ON-pathway light increments and drives fast motion detection in T4 cells to enable behavioral responses to moving edges.,19,12,"A biophysical account of multiplication by a single neuron | Adaptation to visual sparsity enhances responses to infrequent stimuli | Contrast normalization affects response time-course of visual interneurons | Different spectral sensitivities of ON- and OFF-motion pathways enhance the detection of approaching color objects in Drosophila | Excitatory and inhibitory neural dynamics jointly tune motion detection. | FlpStop, a tool for conditional gene control in Drosophila | Functional Specialization of Neural Input Elements to the Drosophila ON Motion Detector. | Manipulating neural dynamics to tune motion detection | ON selectivity in the Drosophila visual system is a multisynaptic process 2 involving both glutamatergic and GABAergic inhibition 3 4 5 | ON selectivity in the Drosophila visual system is a multisynaptic process involving both glutamatergic and GABAergic inhibition | The Emergence of Directional Selectivity in the Visual Motion Pathway of Drosophila. | Voltage to Calcium Transformation Enhances Direction Selectivity in Drosophila T4 neurons"
Tm4,"Tm4 computes OFF-motion signals via temporal filtering and transmits them to T5, serving as a key excitatory input for dark-contrast motion detection.",12,9,Columnar cholinergic neurotransmission onto T5 cells of Drosophila | Comprehensive Characterization of the Major Presynaptic Elements to the Drosophila OFF Motion Detector. | Coordinated control of neuronal differentiation and wiring by sustained transcription factors | Flexible filtering by neural inputs supports motion computation across states and stimuli. | Linear Summation Underlies Direction Selectivity in Drosophila. | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | State and stimulus dependence reconcile motion computation and the Drosophila connectome | The physiological basis for contrast opponency in motion computation in Drosophila | The physiological basis for the computation of direction selectivity in the Drosophila OFF pathway
Tm5a,Tm5a neurons compute narrow UV-green hue selectivity and luminance invariance to support spectral color discrimination behavior.,4,3,"A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Hue selectivity from recurrent circuitry in Drosophila | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing."
Tm5b,"Tm5b computes narrow violet hue selectivity via sparse nonlinear integration, enabling spectral preference and color discrimination behavior.",4,3,"A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Hue selectivity from recurrent circuitry in Drosophila | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing."
Tm5c,Tm5c computes broad color tuning and luminance sensitivity to mediate UV preference and spectral discrimination behaviors.,4,3,"A hard-wired glutamatergic circuit pools and relays UV signals to mediate spectral preference in Drosophila. | Hue selectivity from recurrent circuitry in Drosophila | Interaction of ""chromatic"" and ""achromatic"" circuits in Drosophila color opponent processing."
Tm6,"Medulla neuron morphologically similar to Tm4, expresses the Tm6-specific terminal selector SoxN, distinct from Tm4 by its selector code",1,1,Coordinated control of neuronal differentiation and wiring by sustained transcription factors
Tm9,"Tm9 computes low-pass filtered OFF-motion signals and relays them to T5, enabling direction-selective motion detection and luminance gain control.",14,11,A single photoreceptor splits perception and entrainment by cotransmission | Columnar cholinergic neurotransmission onto T5 cells of Drosophila | Comprehensive Characterization of the Major Presynaptic Elements to the Drosophila OFF Motion Detector. | Flexible filtering by neural inputs supports motion computation across states and stimuli. | Linear Summation Underlies Direction Selectivity in Drosophila. | Neural pathways and computations that achieve stable contrast processing tuned to natural scenes | Photoreceptor-derived activin promotes dendritic termination and restricts the receptive fields of first-order interneurons in Drosophila. | State and stimulus dependence reconcile motion computation and the Drosophila connectome | The neural substrate of spectral preference in Drosophila. | The physiological basis for contrast opponency in motion computation in Drosophila | The physiological basis for the computation of direction selectivity in the Drosophila OFF pathway
TuTuA_1,"Single glutamatergic (inhibitory) neuron per hemisphere, directly excited by aIPg, inhibits LC10c transmission",1,1,Social state alters vision using three circuit mechanisms in Drosophila
TuTuA_2,"Single glutamatergic (inhibitory) neuron per hemisphere, indirectly inhibited by aIPg via SMP054, inhibits LC10a transmission",1,1,Social state alters vision using three circuit mechanisms in Drosophila
VA2_adPN,"VA2_adPN relays Or92a olfactory input to encode positive odor valence, serving as a control for conserved pathway adaptation dynamics.",3,2,Olfactory sensory neuron population expansions influence projection neuron adaptation and enhance odour tracking | Sensory processing reformats odor coding around valence and dynamics
VA6_adPN,"Computes odor-evoked signals from VA6 glomerulus and relays them to higher centers, serving olfactory processing and behavioral responses.",3,2,Chronic exposure to odors at naturally occurring concentrations triggers limited plasticity in early stages of Drosophila olfactory processing | Notch Is Required in Adult Drosophila Sensory Neurons for Morphological and Functional Plasticity of the Olfactory Circuit
VES041,VES041 inhibits spontaneous saccades to stabilize flight state transitions and promote straight flight trajectories.,2,2,Descending control and regulation of spontaneous flight turns in Drosophila | Descending control and regulation of spontaneous flight turns in Drosophila.
VM5d_adPN,"Relays odor input from Or85b OSNs to higher centers, exhibiting reduced adaptation to repeated stimuli to support species-specific olfactory behavior.",2,1,Olfactory sensory neuron population expansions influence projection neuron adaptation and enhance odour tracking
VP2_adPN,Relays heating sensory signals from the VP2 glomerulus to the lACA and lateral horn for thermosensory processing.,2,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
VP3+_vPN,"Relays sustained cooling sensory signals from the VP3 glomerulus to higher brain centers, enabling thermoregulatory behavioral responses.",2,1,"Connectomics Analysis Reveals First-, Second-, and Third-Order Thermosensory and Hygrosensory Neurons in the Adult Drosophila Brain"
VS,VS cells compute vertical optic flow from T4/T5 inputs to drive wide-field visual behaviors like roll detection and self-motion compensation.,6,6,A competitive disinhibitory network for robust optic flow processing in Drosophila | Columnar cells necessary for motion responses of wide-field visual interneurons in Drosophila | Motor context coordinates visually guided walking in Drosophila | Multilevel visual motion opponency in Drosophila | Optogenetic Neuronal Silencing in Drosophila during Visual Processing | Sequential Nonlinear Filtering of Local Motion Cues by Global Motion Circuits.
VS1,Encodes rotation around the +120.8° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
VS2,Encodes rotation around the +126.0° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
VS3,Encodes rotation around the +164.3° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
VS4,Encodes rotation around the -165.1° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
VS5,Encodes rotation around the -147.9° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
VS6,Encodes rotation around the -120.4° azimuthal axis of the fly,1,1,An Array of Descending Visual Interneurons Encoding Self-Motion in Drosophila
V_l2PN,"Transmits olfactory information from the antennal lobe to the lateral horn, occasionally crosses midline to project to the contralateral lateral horn target area",1,1,Driver lines for studying associative learning in Drosophila
Y13,Direction-selective for visual motion,1,1,Infrequent strong connections constrain connectomic predictions of neuronal function
aSP22,"This sexually dimorphic descending neuron integrates spike counts to compute a ramp-to-threshold signal, driving conserved courtship motor actions like proboscis extension and sex-specific abdominal movements.",7,5,Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism | Descending control of motor sequences in Drosophila | Drosophila Courtship: Neuronal Coordination of Behavioural Sequences and a 60-Year-Old Hypothesis. | Threshold-Based Ordering of Sequential Actions during Drosophila Courtship.
dMS2,Required for normal sine song production,1,1,Nested neural circuits generate distinct acoustic signals during Drosophila courtship
dMS9,"Required for pulse song production, contributes to sine song, produces abnormal polycyclic pulses when activated",1,1,Nested neural circuits generate distinct acoustic signals during Drosophila courtship
dPR1,dPR1 is a VNC interneuron that computes pulse song production by selectively driving pulse song while inhibiting sine song.,6,6,Activity of nested neural circuits drives different courtship songs in Drosophila | Combinatorial circuit dynamics orchestrate flexible motor patterns in Drosophila | Comparative connectomics of Drosophila descending and ascending neurons | Nested neural circuits generate distinct acoustic signals during Drosophila courtship | Neural coding of distinct motor patterns during Drosophila courtship song | Neuronal control of Drosophila courtship song.
dorsal_tpGRN,"Detect amino acid-rich (yeast) food on the proboscis, with activity modulated by the fly’s internal amino acid state",1,1,Connectomics Reveals a Feed-Forward Swallowing Circuit Driving Protein Appetite
hDeltaA,Mediates preference for immobile over mobile objects,1,1,Drosophila learn to prefer immobile spherical objects through repeated physical interaction
hDeltaB,"hDeltaB neurons compute allocentric and world-centric spatial vectors for navigation, encoding travel direction and speed to guide movement through the environment.",3,2,Drosophila learn to prefer immobile spherical objects through repeated physical interaction | Transforming representations of movement from body- to world-centric space
hDeltaC,Modulates jump probability in response to mobile objects,1,1,Drosophila learn to prefer immobile spherical objects through repeated physical interaction
hDeltaF,Computes wakefulness by suppressing sleep duration and increasing wake transition probability to regulate sleep-wake cycles.,4,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
hDeltaJ,Modulates balance between goal-directed object inspection and exploratory ball-walk behavior,1,1,Drosophila learn to prefer immobile spherical objects through repeated physical interaction
hDeltaK,Peptidergic intrinsic FB columnar central complex neuron,1,1,Cell type-specific driver lines targeting the Drosophila central complex and their use to investigate neuropeptide expression and sleep regulation
hDeltaM,Mediates execution of the ball-pull interaction motor motif,1,1,Drosophila learn to prefer immobile spherical objects through repeated physical interaction
hg1 MN,Innervates first haltere homolog steering muscle; silencing during courtship reduces production of sine song,1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
hg2 MN,"Innervates second haltere homolog steering muscle; activation during flight increases inter-fly variance of all measured wing kinematic parameters without changing mean values, silencing during courtship reduces sine song production",1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
hg3 MN,Innervates third haltere homolog steering muscle; silencing during courtship increases the fraction of slow-mode pulse song pulses,1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
i2 MN,"Innervates phasic first axillary steering muscle; activation during flight produces the strongest recorded flight kinematic effect, adjusting stroke amplitude, forward deviation, backward deviation, and wingbeat frequency",1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
il3LN6,Compartmentalized GABAergic local interneuron providing contralateral inhibition to lPNs to sharpen bilateral cVA contrast,1,1,Generating parallel representations of position and identity in the olfactory system
l-LNv,l-LNv integrates light and circadian signals to drive morning arousal and regulate sleep timing via PDF release.,64,54,"A Drosophila Model of Essential Tremor | A Series of Suppressive Signals within the Drosophila Circadian Neural Circuit Generates Sequential Daily Outputs. | Acetylcholine from Visual Circuits Modulates the Activity of Arousal Neurons in Drosophila | Age-dependent changes in clock neuron structural plasticity and excitability are associated with a decrease in circadian output behavior and sleep | Autism-like behaviors regulated by the serotonin receptor 5-HT2B in the dorsal fan-shaped body neurons of Drosophila melanogaster | Circadian Control of Membrane Excitability in Drosophila melanogaster Lateral Ventral Clock Neurons | Circadian rhythms are more resilient to pacemaker neuron disruption in female Drosophila | Clock-Generated Temporal Codes Determine Synaptic Plasticity to Control Sleep. | Communication Among Photoreceptors and the Central Clock Affects Sleep Profile | Cryptochrome-Dependent and -Independent Circadian Entrainment Circuits in Drosophila | Daytime colour preference in Drosophila depends on the circadian clock and TRP channels | Decapentaplegic Acutely Defines the Connectivity of Central Pacemaker Neurons in Drosophila | Dopamine Signaling in Wake-Promoting Clock Neurons Is Not Required for the Normal Regulation of Sleep in Drosophila | Drosophila Clock Is Required in Brain Pacemaker Neurons to Prevent Premature Locomotor Aging Independently of Its Circadian Function | Drosophila Neuroligin 4 Regulates Sleep through Modulating GABA Transmission | Drosophila photoreceptor systems converge in arousal neurons and confer light responsive robustness | Environmental Light Is Required for Maintenance of Long-Term Memory in Drosophila | Environmental light is required for maintenance of long-term memory 1 in Drosophila 2 3 4 | Functional Analysis of Circadian Pacemaker Neurons in Drosophila melanogaster | High-Frequency Neuronal Bursting is Essential for Circadian and Sleep Behaviors in Drosophila | Hsp90 buffers behavioral variability by regulating Pdf transcription in clock neurons of Drosophila melanogaster. | Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila | Insulin/IGF-Regulated Size Scaling of Neuroendocrine Cells Expressing the bHLH Transcription Factor Dimmed in Drosophila | Light triggers a network switch between circadian morning and evening oscillators controlling behaviour during daily temperature cycles | MicroRNA-92a is a circadian modulator of neuronal excitability in Drosophila | Neuropeptide F immunoreactive clock neurons modify evening locomotor activity and free‐running period in Drosophila melanogaster | Nitric Oxide Mediates Neuro-Glial Interaction that Shapes Drosophila Circadian Behavior | Nitric oxide mediates neuro-glial interaction that shapes Drosophila circadian behavior | Non-canonical Phototransduction Mediates Synchronization of the Drosophila melanogaster Circadian Clock and Retinal Light Responses | Optimized design and in vivo application of optogenetically functionalized Drosophila dopamine receptors | Oscillating PDF in termini of circadian pacemaker neurons and synchronous molecular clocks in downstream neurons are not sufficient for sustenance of activity rhythms in constant darkness | PDF and cAMP enhance PER stability in Drosophila clock neurons | PDF neuropeptide signals independently of Bruchpilot-labelled active zones in daily remodelled terminals of Drosophila clock neurons | PDFR and CRY Signaling Converge in a Subset of Clock Neurons to Modulate the Amplitude and Phase of Circadian Behavior in Drosophila | Pacemaker-neuron–dependent disturbance of the molecular clockwork by a Drosophila CLOCK mutant homologous to the mouse Clock mutation | Phase Coupling of a Circadian Neuropeptide With Rest/Activity Rhythms Detected Using a Membrane-Tethered Spider Toxin | Pigment Dispersing Factor-Dependent and -Independent Circadian Locomotor Behavioral Rhythms | Quasimodo mediates daily and acute light effects on Drosophila clock neuron excitability | Regulation of circadian rhythm and sleep by miR‐375‐timeless interaction in Drosophila | Reorganisation of circadian activity and the pacemaker circuit under novel light regimes | Restoration of Sleep and Circadian Behavior by Autophagy Modulation in Huntington's Disease | Sexual Interactions Influence the Molecular Oscillations in DN1 Pacemaker Neurons in Drosophila melanogaster | Shaw and Shal voltage‐gated potassium channels mediate circadian changes in Drosophila clock neuron excitability | Sleep deprivation, sleep fragmentation, and social jet lag increase temperature preference in Drosophila | Splice variants of DOMINO control Drosophila circadian behavior and pacemaker neuron maintenance | Synchronized Bilateral Synaptic Inputs to Drosophila melanogaster Neuropeptidergic Rest/Arousal Neurons | Temporally and spatially partitioned neuropeptide release from individual clock neurons | TfAP-2 is required for night sleep in Drosophila | The Blue-Light Photoreceptor CRYPTOCHROME Is Expressed in a Subset of Circadian Oscillator Neurons in the Drosophila CNS | The CCHamide1 Neuropeptide Expressed in the Anterior Dorsal Neuron 1 Conveys a Circadian Signal to the Ventral Lateral Neurons in Drosophila melanogaster | The Ion Transport Peptide Is a New Functional Clock Neuropeptide in the Fruit Fly Drosophila melanogaster | The Neuropeptide Pigment-Dispersing Factor Adjusts Period and Phase of Drosophila's Clock | insomniac links the development and function of a sleep-regulatory circuit | ninna nanna links circadian and homeostatic sleep drive in Drosophila"
mesVUM-MJ,Octopaminergic modulatory neuron that innervates DLM and DVM flight power muscles,1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
oviDNa,Computes a population-level rise-to-threshold signal to trigger the motor program for egg-laying behavior.,4,3,A rise-to-threshold process for a relative-value decision | A rise-to-threshold signal for a relative value deliberation | Ovipositor Extrusion Promotes the Transition from Courtship to Copulation and Signals Female Acceptance in Drosophila melanogaster.
oviDNb,The oviDNb integrates substrate value and internal state to compute a rise-to-threshold calcium signal that triggers the egg-deposition motor program.,4,2,A rise-to-threshold process for a relative-value decision | A rise-to-threshold signal for a relative value deliberation
oviIN,"The oviIN neuron integrates mating, food, and circadian signals to inhibit oviposition, preventing runaway circuit activity and gating egg-laying based on internal physiological state.",8,6,A rise-to-threshold process for a relative-value decision | A rise-to-threshold signal for a relative value deliberation | Cell types and neuronal circuitry underlying female aggression in Drosophila | Circadian control of a sex-specific behaviour in Drosophila | Modulation and Neural Correlates of Postmating Sleep Plasticity in Drosophila Females | The lateral posterior clock neurons of Drosophila melanogaster express three neuropeptides and have multiple connections within the circadian clock network and beyond
pC1a,The pC1a neuron integrates mating status signals to suppress oviposition and modulate female receptivity via upstream inhibition of OviIN neurons.,5,4,Cell types and neuronal circuitry underlying female aggression in Drosophila | Male cuticular pheromones stimulate removal of the mating plug and promote re-mating through pC1 neurons in Drosophila females | Modulation and Neural Correlates of Postmating Sleep Plasticity in Drosophila Females | The neural basis for a persistent internal state in Drosophila females
pC1b,"Neurons that control female sexual receptivity; potential mediator of circadian regulation of female mating receptivity, and potential feedback conduit conveying mating status to the circadian clock",1,1,Circadian control of a sex-specific behaviour in Drosophila
pC1c,Cholinergic female-specific pC1 subtype that is disinhibited by mating to promote wakefulness and suppress dFB sleep-promoting neurons,1,1,Modulation and Neural Correlates of Postmating Sleep Plasticity in Drosophila Females
pC1d,pC1d integrates social behavior signals to drive time-locked aggression and facilitate persistent female aggression through headbutting and chasing.,7,5,Cell type-specific contributions to a persistent aggressive internal state in female Drosophila | Cell types and neuronal circuitry underlying female aggression in Drosophila | Neuronal circuitry underlying female aggression in Drosophila | Neurons Underlying Aggression-Like Actions That Are Shared by Both Males and Females in Drosophila | The neural basis for a persistent internal state in Drosophila females
pC1e,"pC1e neurons compute persistent arousal states via co-activation with pC1d, serving to suppress sleep and sustain aggressive internal states in females.",9,5,Cell type-specific contributions to a persistent aggressive internal state in female Drosophila | Cell types and neuronal circuitry underlying female aggression in Drosophila | Modulation and Neural Correlates of Postmating Sleep Plasticity in Drosophila Females | Neuronal circuitry underlying female aggression in Drosophila | The neural basis for a persistent internal state in Drosophila females
pDm8,"pDm8 computes linear color signals via violet tuning to transform visual input, serving as a color-interneuron that excites Tm5b and inhibits Tm5a.",3,2,Coordination between stochastic and deterministic specification in the Drosophila visual system | Hue selectivity from recurrent circuitry in Drosophila
pIP10,pIP10 neurons compute descending motor commands that transform brain song decisions into deterministic pulse song wing extension behaviors.,26,19,A neural circuit for context-dependent multimodal signaling in Drosophila | Activity of nested neural circuits drives different courtship songs in Drosophila | Calmodulin-binding transcription factor shapes the male courtship song in Drosophila | Cellular and Behavioral Functions of fruitless Isoforms in Drosophila Courtship | Combinatorial circuit dynamics orchestrate flexible motor patterns in Drosophila | Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism | Descending control of motor sequences in Drosophila | Discovery of a New Song Mode in Drosophila Reveals Hidden Structure in the Sensory and Neural Drivers of Behavior | Discovery of a new song mode in Drosophila reveals hidden structure in the sensory and neural drivers of behavior | Flexible Circuit Mechanisms for Context-Dependent Song Sequencing | Flexible circuit mechanisms for context-dependent song sequencing | Male-male interactions shape mate selection in Drosophila | Male-male interactions shape mate selection in Drosophila. | Nested neural circuits generate distinct acoustic signals during Drosophila courtship | Neural coding of distinct motor patterns during Drosophila courtship song | Neuronal control of Drosophila courtship song. | Optogenetic control of freely behaving adult Drosophila using a red-shifted channelrhodopsin | Unsupervised identification of the internal states that shape natural behavior
pMP2,The pMP2 neuron computes pulse song selection and drives motor programs to produce courtship song in males.,7,6,A neural circuit for context-dependent multimodal signaling in Drosophila | Activity of nested neural circuits drives different courtship songs in Drosophila | Allatostatin-C/AstC-R2 Is a Novel Pathway to Modulate the Circadian Activity Pattern in Drosophila. | Comparative connectomics of Drosophila descending and ascending neurons | Comparative connectomics of the descending and ascending neurons of the Drosophila nervous system: stereotypy and sexual dimorphism | Nested neural circuits generate distinct acoustic signals during Drosophila courtship
ps1 MN,Innervates posterior sternopleural steering muscle; silencing during courtship reduces production of pulse song,1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
s-LNv,The s-LNv acts as a master circadian pacemaker that generates and synchronizes locomotor rhythms to drive anticipatory morning and evening activity peaks.,92,72,"A Circuit Encoding Absolute Cold Temperature in Drosophila. | A Conserved Circadian Function for the Neurofibromatosis 1 Gene | A Distinct Visual Pathway Mediates High-Intensity Light Adaptation of the Circadian Clock in Drosophila | A Neural Network Underlying Circadian Entrainment and Photoperiodic Adjustment of Sleep and Activity in Drosophila | A New Rhodopsin Influences Light-dependent Daily Activity Patterns of Fruit Flies | A Series of Suppressive Signals within the Drosophila Circadian Neural Circuit Generates Sequential Daily Outputs. | A rapid and dynamic role for FMRP in the plasticity of adult neurons | AKH-FOXO pathway regulates starvation-induced sleep loss through remodeling of the small ventral lateral neuron dorsal projections | Age-dependent changes in clock neuron structural plasticity and excitability are associated with a decrease in circadian output behavior and sleep | Circadian Clocks: Structural Plasticity on the Input Side. | Circadian Control of Membrane Excitability in Drosophila melanogaster Lateral Ventral Clock Neurons | Circadian clock disruption promotes the degeneration of dopaminergic neurons | Circadian clock disruption promotes the degeneration of dopaminergic neurons in male Drosophila | Circadian rhythms are more resilient to pacemaker neuron disruption in female Drosophila | Circadian rhythms in neuronal activity propagate through output circuits | Communication Among Photoreceptors and the Central Clock Affects Sleep Profile | Cryptochrome-Dependent and -Independent Circadian Entrainment Circuits in Drosophila | Daytime colour preference in Drosophila depends on the circadian clock and TRP channels | Decapentaplegic Acutely Defines the Connectivity of Central Pacemaker Neurons in Drosophila | Developmental emergence of sleep rhythms enables long-term memory in Drosophila | Disrupted Glutamate Signaling in Drosophila Generates Locomotor Rhythms in Constant Light | Dopamine Signaling in Wake-Promoting Clock Neurons Is Not Required for the Normal Regulation of Sleep in Drosophila | Drosophila Clock Is Required in Brain Pacemaker Neurons to Prevent Premature Locomotor Aging Independently of Its Circadian Function | Drosophila Neuroligin 4 Regulates Sleep through Modulating GABA Transmission | Drosophila ezoana uses morning and evening oscillators to adjust its rhythmic activity to different daylengths but only the morning oscillator to measure night length for photoperiodic responses | Electrical Hyperexcitation of Lateral Ventral Pacemaker Neurons Desynchronizes Downstream Circadian Oscillators in the Fly Circadian Circuit and Induces Multiple Behavioral Periods | Environmental Light Is Required for Maintenance of Long-Term Memory in Drosophila | Environmental light is required for maintenance of long-term memory 1 in Drosophila 2 3 4 | Functional Analysis of Circadian Pacemaker Neurons in Drosophila melanogaster | High-Frequency Neuronal Bursting is Essential for Circadian and Sleep Behaviors in Drosophila | Hsp90 buffers behavioral variability by regulating Pdf transcription in clock neurons of Drosophila melanogaster. | Hub-organized parallel circuits of central circadian pacemaker neurons for visual photoentrainment in Drosophila | Impaired activity-dependent neural circuit assembly and refinement in autism spectrum disorder genetic models | Light triggers a network switch between circadian morning and evening oscillators controlling behaviour during daily temperature cycles | Neonicotinoids disrupt memory, circadian behaviour and sleep | Neuropeptide F immunoreactive clock neurons modify evening locomotor activity and free‐running period in Drosophila melanogaster | Neuroscience: Sensing Absolute Cold | Nitric Oxide Mediates Neuro-Glial Interaction that Shapes Drosophila Circadian Behavior | Nitric oxide mediates neuro-glial interaction that shapes Drosophila circadian behavior | Non-canonical Phototransduction Mediates Synchronization of the Drosophila melanogaster Circadian Clock and Retinal Light Responses | Oscillating PDF in termini of circadian pacemaker neurons and synchronous molecular clocks in downstream neurons are not sufficient for sustenance of activity rhythms in constant darkness | PDF and cAMP enhance PER stability in Drosophila clock neurons | PDF neuropeptide signals independently of Bruchpilot-labelled active zones in daily remodelled terminals of Drosophila clock neurons | PDFR and CRY Signaling Converge in a Subset of Clock Neurons to Modulate the Amplitude and Phase of Circadian Behavior in Drosophila | Pacemaker-neuron–dependent disturbance of the molecular clockwork by a Drosophila CLOCK mutant homologous to the mouse Clock mutation | Peptidergic signaling from clock neurons regulates reproductive dormancy in Drosophila melanogaster | Phase Coupling of a Circadian Neuropeptide With Rest/Activity Rhythms Detected Using a Membrane-Tethered Spider Toxin | Pigment Dispersing Factor-Dependent and -Independent Circadian Locomotor Behavioral Rhythms | QUASIMODO, a Novel GPI-anchored zona pellucida protein involved in light input to the Drosophila circadian clock. | Reconfiguration of a Multi-oscillator Network by Light in the Drosophila Circadian Clock. | Reevaluation of Drosophila melanogaster's neuronal circadian pacemakers reveals new neuronal classes | Reorganisation of circadian activity and the pacemaker circuit under novel light regimes | Shaw and Shal voltage‐gated potassium channels mediate circadian changes in Drosophila clock neuron excitability | Single-cell transcriptome profiles of Drosophila fruitless-expressing neurons from both sexes | Sites of Circadian Clock Neuron Plasticity Mediate Sensory Integration and Entrainment | Sites of Circadian Clock Neuron Plasticity Mediate Sensory Integration and Entrainment. | Sleep deprivation, sleep fragmentation, and social jet lag increase temperature preference in Drosophila | Splice variants of DOMINO control Drosophila circadian behavior and pacemaker neuron maintenance | Synaptic Targets of Circadian Clock Neurons Influence Core Clock Parameters | Synaptic targets of circadian clock neurons influence core clock parameters | Temporally and spatially partitioned neuropeptide release from individual clock neurons | The Blue-Light Photoreceptor CRYPTOCHROME Is Expressed in a Subset of Circadian Oscillator Neurons in the Drosophila CNS | The CCHamide1 Neuropeptide Expressed in the Anterior Dorsal Neuron 1 Conveys a Circadian Signal to the Ventral Lateral Neurons in Drosophila melanogaster | The CRYPTOCHROME Photoreceptor Gates PDF Neuropeptide Signaling to Set Circadian Network Hierarchy in Drosophila | The Ion Transport Peptide Is a New Functional Clock Neuropeptide in the Fruit Fly Drosophila melanogaster | The Narrow Abdomen Ion Channel Complex Is Highly Stable and Persists from Development into Adult Stages to Promote Behavioral Rhythmicity | The Neuronal Circuit of the Dorsal Circadian Clock Neurons in Drosophila melanogaster | The Neuropeptide Pigment-Dispersing Factor Adjusts Period and Phase of Drosophila's Clock | The role of PDF neurons in setting the preferred temperature before dawn in Drosophila | Ventral lateral and DN1 clock neurons mediate distinct properties of male sex drive rhythm in Drosophila | Wakefulness Is Promoted during Day Time by PDFR Signalling to Dopaminergic Neurons in Drosophila melanogaster | dyschronic, a Drosophila Homolog of a Deaf-Blindness Gene, Regulates Circadian Output and Slowpoke Channels"
tp2 MN,"Innervates tergopleural steering muscle; silencing during courtship disrupts nearly all aspects of courtship song production, while activation during flight produces no observable kinematic phenotype",1,1,Single-cell type analysis of wing premotor circuits in the ventral nerve cord of Drosophila melanogaster
vMS11,Mesothoracic neuron that controls wing extension and cycles per pulse (CPP) of the song,1,1,Neuronal control of Drosophila courtship song.
vMS17,Male-specific intrinsic neuron that controls male courtship song production,1,1,Comparative connectomics of Drosophila descending and ascending neurons
vPR6,vPR6 neurons compute interpulse intervals and modulate pulse mode selection to drive and tune pulse song production.,8,6,Cellular and Behavioral Functions of fruitless Isoforms in Drosophila Courtship | Discovery of a New Song Mode in Drosophila Reveals Hidden Structure in the Sensory and Neural Drivers of Behavior | Discovery of a new song mode in Drosophila reveals hidden structure in the sensory and neural drivers of behavior | Nested neural circuits generate distinct acoustic signals during Drosophila courtship | Neuronal control of Drosophila courtship song. | Unsupervised identification of the internal states that shape natural behavior
vpoDN,"vpoDN integrates auditory and internal sexual state signals to compute and drive conserved vaginal plate opening, signaling female receptivity for copulation.",14,9,Ancestral neural circuits potentiate the origin of a female sexual behavior | Ancestral neural circuits potentiate the origin of a female sexual behavior in Drosophila | Cell types and neuronal circuitry underlying female aggression in Drosophila | Descending control of motor sequences in Drosophila | Male-male interactions shape mate selection in Drosophila | Male-male interactions shape mate selection in Drosophila. | Mating activates neuroendocrine pathways signaling hunger in Drosophila females | Neural circuit mechanisms of sexual receptivity in Drosophila females | The function of juvenile–adult transition axis in female sexual receptivity of Drosophila melanogaster
vpoEN,vpoEN neurons compute conspecific pulse song inter-pulse intervals to drive female sexual receptivity via auditory input to vpoDNs.,5,3,Male-male interactions shape mate selection in Drosophila | Male-male interactions shape mate selection in Drosophila. | Neural circuit mechanisms of sexual receptivity in Drosophila females
vpoIN,Broadly tuned inhibitory auditory interneurons suppress female sexual receptivity by processing courtship and agonistic song signals.,6,3,Male-male interactions shape mate selection in Drosophila | Male-male interactions shape mate selection in Drosophila. | Neural circuit mechanisms of sexual receptivity in Drosophila females
w-cHIN,Relay haltere mechanosensory information to contralateral wing neuropil to coordinate wing position during flight,1,1,The shaking-B2 Mutation Disrupts Electrical Synapses in a Flight Circuit in AdultDrosophila
yDm8,"yDm8 computes linear color signals via broad inhibition to transform visual input, serving as a key medulla interneuron for color processing.",3,2,Coordination between stochastic and deterministic specification in the Drosophila visual system | Hue selectivity from recurrent circuitry in Drosophila

